Gravitational Compton scattering at the fifth post-Minkowskian order

Working in the Worldline Quantum Field Theory framework, we obtain the classical gravitational Compton amplitude through the fifth post-Minkowskian order, $\mathcal{O}(G^5)$. At this order, the point-particle description must be supplemented by the leading static tidal operators. After removing lower-order iterations, we extract the corresponding $N$-matrix element and match it to black-hole perturbation theory. The matching fixes the static tidal Wilson coefficients to zero, providing confirmation of the vanishing static Love numbers of a Schwarzschild black hole.

==> anc/N_matrix_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fifth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the N matrix elements at the fifth
 post-Minkowskian order in the physical region 0 < x < 1.  The
 helicity-preserving and helicity-reversing results are denoted by
 phaseN[5,1] and phaseN[5,-1], respectively.

 The symbols G, m, \[Omega] and \[Phi] denote Newton's constant, the
 mass of the Schwarzschild black hole, the wave frequency and the
 azimuthal angle, respectively. 

 The functions calL[1][x] and calL[2][x] denote the two weight-four
 polylogarithmic combinations defined below.  Multiple polylogarithms
 are written as G[i1,...,in,x], with integration kernels 1/(t-ik).

 The function calK[x] denotes the elliptic function and Omega[x]
 its integration kernel.  The functions w[0][x] and w[1][x] are the two
 complete elliptic intgrals:
 
      w[0][x]= 2/\[Pi] EllipticK[x^2]     w[1][x]= EllipticK[1-x^2] 

 The notation GI[f[x],x] represents the integral of f[x] with respect
 to xp from 0 to x:

   GI[f[x],x] = Integrate[f[xp],{xp,0,x}]

 First and second derivatives of f[x] with respect to x are 
 denoted by f'[x] f''[x].

 The result is written in terms of the polynomials p[i][x], as given
 in the paper and in this file.

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Polynomials p[i][x] *)
p[1][x] = (3915542 + 7778692 x^2 - 9092631 x^4 - 2596878 x^6 - 4725 x^8);

p[2][x] = 4205883 + 8476650 x^2 + 904459 x^4;

p[3][x] = 556170 + 2775515 x^2 + 779892 x^4 + 1575 x^6;

p[4][x] = 7 + 11 x^2;

p[5][x] = -135 + 246 x^2 - 231 x^4 + 176 x^6;

p[6][x] = 1 + 6 x^2 + 2 x^4;

p[7][x] = 16 + 11 x - 44 x^2 + 11 x^3 + 16 x^4;

p[8][x] = 88546 + 227476 x^2 + 35610 x^4;

p[9][x] = 29976 + 120355 x^2 + 25485 x^4;

p[10][x] = 1620360 - 1279170 x^2 + 96979 x^4;

p[11][x] = 270060 - 166200 x^2 + 8093 x^4;

p[12][x] = -90020 + 114090 x^2 - 33792 x^4 + 1017 x^6;

p[13][x] = 1140 - 528 x^2 + 11 x^4;

p[14][x] = -760 + 732 x^2 - 120 x^4 + x^6;

p[Pi][x] = (15577856 + 2167296 Pi^2 + 82944 Pi^4
  + (40280868 + 7259490 Pi^2 + 635904 Pi^4) x^2
  - (45773352 + 6944145 Pi^2 - 184320 Pi^4) x^4
  - (10085372 + 2477916 Pi^2) x^6 - 4725 Pi^2 x^8);


(* Weight-four polylogarithmic functions *)
calL[1][x] = (24 (G[0,-1,1,0,x] + G[0,1,-1,0,x])
  - 12 Log[x] PolyLog[3,x^2] + 18 PolyLog[4,x^2]
  - Pi^2 PolyLog[2,x^2]);

calL[2][x] = (G[1,0,-1,0,x] + G[1,0,1,0,x]
  - Zeta[3] Log[1-x]/2);


(* Elliptic function *)
Omega[x] = (PolyLog[2,x] - PolyLog[2,-x]
  + Log[x] Log[(1-x)/(1+x)]
  + (PolyLog[2,x^2] + 2 Log[x] Log[1-x^2])/x);

calK[x] = (w[1][x]/w[0][x] GI[Omega[x] w[0][x],x]
  - GI[Omega[x] w[1][x],x] + Pi^4/16);


(* Helicity-preserving N phase *)
phaseN[5,1] = 32 Pi E^(2 I \[Phi]) G^5 m^5 \[Omega]^4 (
  - x p[1][x]/(11520 (1-x^2)^2)
      (calL[2]'[x] - (1-x) calL[2]''[x])
  - x^2 p[2][x] Log[x]/(17280 (1-x^2)^2)
  + x p[3][x]/(276480 (1-x^2))
      (calL[1]'[x] + x calL[1]''[x])
  + x p[4][x] calL[1]'[x]/(3 (1-x^2))
  + (1-x) p[5][x] calL[2]'[x]/(15 (1-x^2)^2)
  + 4 p[6][x] calL[1][x]/(3 (1-x^2)^2)
  + Sum[
      (1-sigma x)^2 p[7][-sigma x] calL[2][sigma x]/
        (10 x^2 (1+sigma x)^2),
      {sigma,{-1,1}}
    ]
  + (
      x p[8][x] w[0][x] calK'[x]
      + (x p[8][x] w[0]'[x] + p[9][x] w[0][x]) calK[x]
    )/(768 (1-x^2))
  - p[Pi][x]/(207360 (1-x^2)^2)
);


(* Helicity-reversing N phase *)
phaseN[5,-1] = 32 Pi E^(2 I \[Phi]) G^5 m^5 \[Omega]^4/x^2 (
  p[10][x]/1620
  - p[11][x] Log[x]/135
  + p[12][x]/(45 x)
      (calL[2]'[x] - (1-x) calL[2]''[x])
  + 16 (1-x) p[13][x] calL[2]'[x]/15
  + 8 p[14][x] (calL[2][x] + calL[2][-x])/(5 x^2)
);


==> anc/N_matrix_tidal_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fifth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the leading quadrupolar tidal
 contribution to the N matrix at fifth post-Minkowskian order in the
 physical region 0 < x < 1.

 The helicity-preserving and helicity-reversing results are denoted by
 phaseN[5,1] and phaseN[5,-1], respectively. The symbols G, m,
 \[Omega] and \[Phi] denote Newton's constant, the compact-object mass,
 the wave frequency and the azimuthal angle.

 The symbols cE2 and cB2 denote the dimensionful electric and magnetic
 quadrupolar Wilson coefficients in Eq. (II.20). We define the
 dimensionless rescaled coefficients by

   cE2 = (G m)^4 ctildeE2,
   cB2 = (G m)^4 ctildeB2.

 The tidal contact interaction first appears at 5PM. Consequently no
 lower-order Born iteration contains a tidal insertion, and the tidal
 contribution to the N matrix equals the corresponding M amplitude:

   Ntidal^(5) = Mtidal^(5).

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Helicity-preserving N phase *)
phaseN[5,1] = 32 Pi E^(2 I \[Phi]) G^5 m^5 \[Omega]^4 (
  -(ctildeE2+ctildeB2) (1-x^2)^2/2
);


(* Helicity-reversing N phase *)
phaseN[5,-1] = 32 Pi E^(2 I \[Phi]) G^5 m^5 \[Omega]^4/x^2 (
  -(ctildeE2-ctildeB2) x^6/2
);


==> anc/de_canonical_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at Fifth Post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the canonical differential equation in
 the variable x derived in Section III of the paper and the corresponding canonical basis.

 The functions w[0][x] and dw[0][x] denote the elliptic integral
 and its derivative, respectively, as described in the paper. 
 They satisfy the second-order differential equation

   Derivative[1][dw[0]][x] ->
     (dw[0][x] - 3*x^2*dw[0][x] - x*w[0][x])/
     (x*(-1 + x^2))

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


basis = {eps^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0],
	(10 eps^3 (-1+2 eps)^2 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(-1+6 eps)+(40 eps^3 (-1+2 eps)^2 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(-1+6 eps),
	(10 eps^3 (-1+2 eps)^2 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(-1+6 eps)+(50 eps^3 (-1+2 eps)^2 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(-1+6 eps)+(110 eps^3 (-1+2 eps)^2 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(-1+6 eps),
	(90 eps^3 (-1+2 eps)^3 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps))+(180 eps^3 (-1+2 eps)^3 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps))+(270 eps^3 (-1+2 eps)^3 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps) (-1+6 eps))+(360 eps^3 (-1+2 eps)^3 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps) (-1+6 eps)),
	(50 eps^2 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(-1+6 eps)^2+(550 eps^2 (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(-1+6 eps)^2+(900 eps^2 (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(-1+6 eps)^2+(950 eps^2 (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(-1+6 eps)^2+(950 eps^2 (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(-1+6 eps)^2,
	(270 eps^3 (-1+2 eps)^3 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/((-1+4 eps) (-1+6 eps))+(90 eps^3 (-1+2 eps)^3 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps))+(540 eps^3 (-1+2 eps)^3 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps))+(630 eps^3 (-1+2 eps)^3 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps))+(540 eps^3 (-1+2 eps)^3 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps) (-1+6 eps))+(270 eps^3 (-1+2 eps)^3 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps) (-1+6 eps)),
	(810 eps^3 (-1+2 eps)^4 (-1+8 eps) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps) (-3+10 eps) (-1+10 eps)),
	(1250 eps^2 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(-1+6 eps)^2+(5 eps^2 (-1+2 eps)^4 (-91+991 eps) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+6 eps)^2 (-1+10 eps))+(500 eps^2 (-1+2 eps)^4 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/(-1+6 eps)^2+(50 eps^2 (-1+2 eps)^4 F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^2+(1350 eps^2 (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(-1+6 eps)^2+(900 eps^2 (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(-1+6 eps)^2+(150 eps^2 (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(-1+6 eps)^2-(1050 eps^2 (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(-1+6 eps)^2,
	(1134 eps^3 (-1+2 eps)^4 x^2 F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-3+10 eps) (-1+10 eps)),
	-((405 eps^2 (-1+2 eps)^4 (2 eps-x+6 eps x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(4 (-1+4 eps) (-1+6 eps) (-1+10 eps)))+(162 eps^2 (-1+2 eps)^4 x F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+10 eps)),
	(810 eps^2 (-1+2 eps)^4 F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+6 eps) (-1+10 eps)),
	-((378 eps^3 (-1+2 eps)^4 x (2-8 eps-x+2 eps x) F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps) (-3+10 eps) (-1+10 eps)))-(2160 eps^3 (-1+2 eps)^4 x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps) (-3+10 eps) (-1+10 eps))-(1080 eps^2 (-1+2 eps)^4 (-1+8 eps+4 eps x-x^2+2 eps x^2) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+6 eps) (-3+10 eps) (-1+10 eps)),
	-((567 eps (-1+2 eps)^4 F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(16 (-1+6 eps)))+(81 eps (-1+2 eps)^4 F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps))-(15 eps (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)-(15 eps (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)),
	(189 eps^3 (-1+2 eps)^4 x (4 eps-x+2 eps x) F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(1080 eps^4 (-1+2 eps)^4 x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(540 eps^3 (-1+2 eps)^4 (6 eps+4 eps x-x^2+2 eps x^2) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps) (-1+10 eps))+(27 eps (-1+2 eps)^5 (-9 eps+80 eps^2+20 eps^2 x+7 x^2-84 eps x^2+140 eps^2 x^2) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(4 (-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(54 eps (-1+2 eps)^5 x (4 eps^2+x-12 eps x+20 eps^2 x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(15 eps^3 (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))+(20 eps (-1+2 eps)^5 (4 eps-x^2+2 eps x^2) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps)^2 (-1+6 eps))+(10 eps (-1+2 eps)^5 (2 eps-x^2+2 eps x^2) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))-(30 eps^3 (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))-(45 eps^3 (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps)^2 (-1+6 eps))-(60 eps^3 (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps)^2 (-1+6 eps)),
	(-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] w[0][x],
	-((567 eps^3 (-1+2 eps)^4 (-3+14 eps) x F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(4 (-1+4 eps) (-1+6 eps)^2 (-1+10 eps)))+(405 eps^3 (-1+2 eps)^4 (-3+14 eps) x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps) (-1+6 eps)^2 (-1+10 eps))+(405 eps^2 (-1+2 eps)^4 (1-17 eps+58 eps^2-6 eps x+28 eps^2 x) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2 (-1+10 eps))-(625 eps^2 (-1+2 eps)^4 (-1+5 eps) F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/((-1+4 eps) (-1+6 eps)^2)-(5 eps^2 (-1+2 eps)^4 (364-4974 eps+15608 eps^2-81 x+324 eps x+324 eps^2 x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(8 (-1+4 eps) (-1+6 eps)^2 (-1+10 eps))+(81 eps^2 (-1+2 eps)^4 (-1+4 eps+4 eps^2) x F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2 (-1+10 eps))-(250 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(25 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(675 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(450 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(75 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps) (-1+6 eps)^2)+(525 eps^2 (-1+2 eps)^4 (-1+5 eps) F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps) (-1+6 eps)^2)+(eps (-1+2 eps)^4 (-1+4 eps+4 eps^2) F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps) (-1+6 eps)^2 w[0][x])-1/((-1+4 eps) (-1+6 eps)^2) (-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (-x dw[0][x]+4 eps x dw[0][x]+4 eps^2 x dw[0][x]+x^3 dw[0][x]-4 eps x^3 dw[0][x]-4 eps^2 x^3 dw[0][x]-5 eps w[0][x]+20 eps^2 w[0][x]+20 eps^3 w[0][x]+8 eps x^2 w[0][x]-48 eps^2 x^2 w[0][x]+48 eps^3 x^2 w[0][x]),
	-((567 eps (-1+2 eps)^4 F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(8 (-1+6 eps)))+(81 eps (-1+2 eps)^4 F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)-(15 eps (-1+2 eps)^4 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)-(15 eps (-1+2 eps)^4 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)),
	-((45 eps^3 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/((-1+4 eps)^2 (-1+6 eps)))+(27 eps (-1+2 eps)^5 (-9 eps+80 eps^2+20 eps^2 x+7 x^2-84 eps x^2+140 eps^2 x^2) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(108 eps (-1+2 eps)^5 x (4 eps^2+x-12 eps x+20 eps^2 x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps) (-1+10 eps))-(15 eps^3 (-1+2 eps)^4 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))+(20 eps (-1+2 eps)^5 (4 eps-x^2+2 eps x^2) F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps)^2 (-1+6 eps))+(10 eps (-1+2 eps)^5 (2 eps-x^2+2 eps x^2) F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))-(90 eps^3 (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))-(105 eps^3 (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps)^2 (-1+6 eps))-(90 eps^3 (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps)^2 (-1+6 eps))-(45 eps^3 (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps)^2 (-1+6 eps)),
	(-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] w[0][x],
	-((567 eps^3 (-1+2 eps)^4 x F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps) (-1+10 eps)))+(1620 eps^3 (-1+2 eps)^4 x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps) (-1+6 eps) (-1+10 eps))+(810 eps^2 (-1+2 eps)^4 (-1+10 eps+4 eps x) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/((-1+4 eps) (-1+6 eps) (-1+10 eps))-(50 eps^3 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/((-1+4 eps) (-1+6 eps)^2)-(550 eps^3 (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(900 eps^3 (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/((-1+4 eps) (-1+6 eps)^2)-(950 eps^3 (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/((-1+4 eps) (-1+6 eps)^2)-(950 eps^3 (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/((-1+4 eps) (-1+6 eps)^2)+(4 eps^2 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+4 eps) (-1+6 eps) w[0][x])-1/((-1+4 eps) (-1+6 eps)) 4 eps (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (x dw[0][x]-x^3 dw[0][x]+5 eps w[0][x]-x^2 w[0][x]),
	(2 (-1+2 eps)^4 F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/x,
	-(1/(32 (-1+6 eps)^3))189 eps (-1+2 eps)^4 (-1+4 eps+44 eps^2) x F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]+1/(8 (-1+6 eps)^3) 135 eps (-1+2 eps)^4 (-1+4 eps+44 eps^2) x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1]+1/(4 (-1+6 eps)^3) 135 eps (-1+2 eps)^4 (-12 eps+120 eps^2-x+4 eps x+44 eps^2 x) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]-(25 eps^2 (-1+2 eps)^4 (-13+80 eps) F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(-1+6 eps)^3+1/(32 (-1+6 eps)^3) eps (-1+2 eps)^4 (5098 eps-26700 eps^2+405 x-4860 eps x+8100 eps^2 x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1]-(81 eps (-1+2 eps)^5 (-4 eps-x+10 eps x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(4 (-1+6 eps)^3)-(125 eps^2 (-1+2 eps)^4 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/(-1+6 eps)^2-(25 eps^2 (-1+2 eps)^4 F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)^2)-(eps^2 (-1+2 eps)^4 (-475+3431 eps) F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(-1+6 eps)^3-(30 eps^2 (-1+2 eps)^4 (-1+18 eps) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(15 eps^2 (-1+2 eps)^4 (-1+10 eps) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3-(2 eps^2 (-1+2 eps)^4 (-225+1856 eps) F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(-1+6 eps)^3-(eps^2 (-1+2 eps)^4 (-1105+11786 eps) F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(4 (-1+6 eps)^3)+(16 eps^3 (-1+2 eps)^4 F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,-1,1,0,1])/(-1+6 eps)^3+(32 eps^2 (-1+2 eps)^5 F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(16 eps (-1+2 eps)^5 (-6 eps-x+2 eps x) F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3-(2 eps^2 (-1+2 eps)^4 (10+619 eps) F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(-1+6 eps)^3+(16 eps^3 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps)^3 w[0][x])-(eps (-1+2 eps)^5 (-1+10 eps) F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps)^3 w[0][x])-1/(-1+6 eps)^3 8 eps^2 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (2 x dw[0][x]-2 x^3 dw[0][x]+w[0][x]+4 eps w[0][x]-2 x^2 w[0][x])+1/(-1+6 eps)^3 (-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (x dw[0][x]-12 eps x dw[0][x]+20 eps^2 x dw[0][x]-x^3 dw[0][x]+12 eps x^3 dw[0][x]-20 eps^2 x^3 dw[0][x]+5 eps w[0][x]-68 eps^2 w[0][x]+148 eps^3 w[0][x]-x^2 w[0][x]+12 eps x^2 w[0][x]-20 eps^2 x^2 w[0][x]),
	-(1/(32 (-1+6 eps)^3))189 eps (-1+2 eps)^4 (1-12 eps+68 eps^2) x F[0,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]+1/(8 (-1+6 eps)^3) 135 eps (-1+2 eps)^4 (1-12 eps+68 eps^2) x F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1]+1/(4 (-1+6 eps)^3) 135 eps (-1+2 eps)^4 (48 eps^2+x-12 eps x+68 eps^2 x) F[0,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]-(25 eps^2 (-1+2 eps)^4 (-25+154 eps) F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(2 (-1+6 eps)^3)+1/(16 (-1+6 eps)^3) eps^2 (-1+2 eps)^4 (3035-16266 eps-810 x+1620 eps x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1]-1/(-1+6 eps)^3 81 eps^2 (-1+2 eps)^4 (2-8 eps-x+2 eps x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]-(125 eps^2 (-1+2 eps)^4 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/(-1+6 eps)^2-(25 eps^2 (-1+2 eps)^4 F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)^2)-(7 eps^2 (-1+2 eps)^4 (-91+712 eps) F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(2 (-1+6 eps)^3)-(60 eps^2 (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(60 eps^3 (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3-(eps^2 (-1+2 eps)^4 (-349+4118 eps) F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(2 (-1+6 eps)^3)-(eps^2 (-1+2 eps)^4 (157+1636 eps) F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(2 (-1+6 eps)^3)-(4 eps^2 (-1+2 eps)^5 F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,-1,1,0,1])/(-1+6 eps)^3+(64 eps^2 (-1+2 eps)^4 (-1+4 eps) F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-1/(-1+6 eps)^3 32 eps (-1+2 eps)^4 (-1+4 eps) (-6 eps-x+2 eps x) F[1,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1]+(eps^2 (-1+2 eps)^4 (-799+2078 eps) F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(2 (-1+6 eps)^3)-(eps (-1+2 eps)^4 (1-16 eps+44 eps^2) F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps)^3 w[0][x])-(4 eps^2 (-1+2 eps)^5 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps)^3 w[0][x])+1/(-1+6 eps)^3 4 eps (-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (-x dw[0][x]+2 eps x dw[0][x]+x^3 dw[0][x]-2 eps x^3 dw[0][x]-7 eps w[0][x]+22 eps^2 w[0][x]+x^2 w[0][x]-2 eps x^2 w[0][x])+1/(-1+6 eps)^3 (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (x dw[0][x]-16 eps x dw[0][x]+44 eps^2 x dw[0][x]-x^3 dw[0][x]+16 eps x^3 dw[0][x]-44 eps^2 x^3 dw[0][x]+5 eps w[0][x]-88 eps^2 w[0][x]+268 eps^3 w[0][x]-x^2 w[0][x]+16 eps x^2 w[0][x]-44 eps^2 x^2 w[0][x]),
	(2 (-1+2 eps)^4 F[1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/x,
	(2 eps^2 (-1+2 eps)^4 (27+1196 eps) F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(-1+6 eps)^3-1/(16 (-1+6 eps)^3) eps (-1+2 eps)^4 (1701-8424 eps-1276 eps^2-1620 eps x+3240 eps^2 x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1]+(81 eps (-1+2 eps)^5 (-3+6 eps+4 eps x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)^3)+(2 eps^2 (-1+2 eps)^4 (9+482 eps) F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/(-1+6 eps)^3-(15 eps (-1+2 eps)^6 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(15 eps (-1+2 eps)^6 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)^3)+(100 eps^3 (-1+2 eps)^4 F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3+(27 eps^2 (-1+2 eps)^4 (11+178 eps) F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(2 (-1+6 eps)^3)-(15 eps (-1+2 eps)^5 (-1+18 eps) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(15 eps (-1+2 eps)^5 (-1+10 eps) F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps)^3)+(5 eps^2 (-1+2 eps)^4 (81+562 eps) F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(2 (-1+6 eps)^3)+(8 eps^2 (-1+2 eps)^5 F[1,1,0,1,1,0,0,0,-1,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3+(16 eps (-1+2 eps)^6 F[1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)^3-(8 (-1+2 eps)^6 (-6 eps-x+2 eps x) F[1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)^3-(eps^2 (-1+2 eps)^4 (-207+64 eps) F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(-1+6 eps)^3-(eps^2 (-1+2 eps)^4 (-333+4646 eps) F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(2 (-1+6 eps)^3)+(8 eps^2 (-1+2 eps)^5 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps)^3 w[0][x])-1/(-1+6 eps)^3 4 eps (-1+2 eps)^5 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (2 x dw[0][x]-2 x^3 dw[0][x]+w[0][x]+4 eps w[0][x]-2 x^2 w[0][x]),
	(679 eps (-1+2 eps)^4 F[0,1,1,0,1,0,0,0,0,0,0,1,1,0,0,0,0,1])/(4 (-1+6 eps))+(eps (-1+2 eps)^4 (-1177+810 x) F[1,0,0,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(32 (-1+6 eps))-(81 eps (-1+2 eps)^4 (-3+x) F[1,0,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps))+(67 eps (-1+2 eps)^4 F[1,0,0,1,0,0,0,0,0,0,0,0,1,0,0,1,0,1])/(-1+6 eps)-(15 eps (-1+2 eps)^4 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)-(15 eps (-1+2 eps)^4 F[1,0,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps))+(25 eps (-1+2 eps)^4 F[1,0,1,0,0,0,0,0,0,0,0,1,1,0,0,1,0,1])/(4 (-1+6 eps))+(1647 eps (-1+2 eps)^4 F[1,1,0,0,0,0,0,0,0,0,0,1,0,0,0,1,0,1])/(8 (-1+6 eps))+(45 eps (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)+(15 eps (-1+2 eps)^4 F[1,1,0,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(2 (-1+6 eps))+(655 eps (-1+2 eps)^4 F[1,1,0,1,0,0,0,0,0,0,0,0,0,0,0,1,0,1])/(4 (-1+6 eps))-(2 eps (-1+2 eps)^4 F[1,1,0,1,1,0,0,0,-1,0,0,1,1,0,0,1,0,1])/(-1+6 eps)+(16 eps (-1+2 eps)^4 F[1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/(-1+6 eps)-(8 (-1+2 eps)^4 (-6 eps-x+2 eps x) F[1,1,0,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/(-1+6 eps)+(589 eps (-1+2 eps)^4 F[1,1,1,0,0,0,0,0,0,0,0,1,0,0,0,0,0,1])/(8 (-1+6 eps))-(331 eps (-1+2 eps)^4 F[1,1,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0])/(4 (-1+6 eps))-(2 eps (-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,-1,1])/((-1+6 eps) w[0][x])+1/(-1+6 eps) 2 (-1+2 eps)^4 F[1,0,1,0,1,0,0,0,0,0,0,1,1,0,0,1,0,1] (x dw[0][x]-x^3 dw[0][x]+5 eps w[0][x]-x^2 w[0][x]),
	((-1+2 eps)^4 F[1,1,1,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1])/x^2,
	(-1+2 eps)^4 F[1,1,1,1,1,0,0,0,0,0,0,1,1,0,0,1,-1,1],
	(-1+2 eps)^4 F[1,1,1,1,1,0,0,0,0,0,0,1,1,0,-1,1,0,1],
	(-1+2 eps)^4 F[1,1,1,1,1,0,0,0,-1,0,0,1,1,0,0,1,0,1]
};


Ax={
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
	{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,-(8/x),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,(5(4 + 3x))/(4x(1 + x)),0,-(7/(4(-1 + x)(1 + x))),-(2(-4 + 3x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,-(7/(10(1 + x))),0,-(4/(-1 + x)),-(2/((-1 + x)(1 + x))),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,-(7/(10(1 + x))),0,(4(4 + x))/((-1 + x)x),(-2(-4 - 2x + x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {-(6/x),-(9/(2x)),-(3/x),-(3/(2x)),0,0,-(27/(4(1 + x))),0,(189(-4 + x))/(40(-1 + x)(1 + x)),-(54/(5(1 + x))),-(27/x),0,-(10/x),-(4(-2 + 5x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
    {(3/x),(9/(4x)),(3/(2x)),(3/(4x)),0,0,(27(1 + 6x))/(40x(1 + x)),0,(-189(-2 + x))/(80(-1 + x)(1 + x)),0,(27/(2x)),0,(3/x),(2(-2 + 3x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(((-3 + 2x^2))/((-1 + x)x(1 + x))),1/((-1 + x)x(1 + x)w[0][x]^2),0,0,0,0,0,0,0,0,0,0,0,0,0,0}, 
    {(525w[0][x])/(2x),-(75w[0][x])/(2x),-(225w[0][x])/x,-(675w[0][x])/(2x),-(625w[0][x])/(2x),-(125w[0][x])/x,-(5(182 + 81x)w[0][x])/(8x),-(25w[0][x])/(2x),0,81w[0][x],(405w[0][x])/(2x),0,0,0,-(((-25 + 24x^2)w[0][x]^2)/((-1 + x)x(1 + x))),-(((-3 + 2x^2))/((-1 + x)x(1 + x))),0,0,0,0,0,0,0,0,0,0,0,0,0,0},
    {-(9/(2x)),-(9/x),-(21/(2x)),-(9/x),-(9/(2x)),-(3/(2x)),-(27/(2(1 + x))),0,(189(-4 + x))/(20(-1 + x)(1 + x)),-(108/(5(1 + x))),0,0,0,0,0,0,-(10/x),-(4(-2 + 5x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0}, 
    {(9/(4x)),(9/(2x)),(21/(4x)),(9/(2x)),(9/(4x)),(3/(4x)),(27(1 + 6x))/(20x(1 + x)),0,-(189(-2 + x))/(40(-1 + x)(1 + x)),0,0,0,0,0,0,0,(3/x),(2(-2 + 3x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(((-3 + 2x^2))/((-1 + x)x(1 + x))),1/((-1 + x)x(1 + x)w[0][x]^2),0,0,0,0,0,0,0,0,0,0}, 
    {-(475w[0][x])/(2x),-(475w[0][x])/(2x),-(225w[0][x])/x,-(275w[0][x])/(2x),-(25w[0][x])/(2x),0,0,0,0,0,(405w[0][x])/x,0,0,0,0,0,0,0,-(((-25 + 24x^2)w[0][x]^2)/((-1 + x)x(1 + x))),-(((-3 + 2x^2))/((-1 + x)x(1 + x))),0,0,0,0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(2(-4 + x))/((-1 + x)x),(2/((-1 + x)(1 + x))),0,0,0,0,0,0,0,0}, 
    {(719/(16x)),(23/(4x)),-(197/(8x)),-(1319/(32x)),-(625/(16x)),-(125/(8x)),-(4169/(128x)),-(25/(16x)),0,(243/(8x)),0,0,-(15/(8x)),(15/(4x)),(2w[0][x]/x),0,0,0,(2w[0][x]/x),0,(6(-6 + x))/((-1 + x)x),-(2(2 + 3x))/((-1 + x)x(1 + x)),-1/(2x),0,0,0,0,0,0,0}, 
    {((-759 + 160x^2))/(4(-1 + x)x(1 + x)),((-1419 + 260x^2))/(8(-1 + x)x(1 + x)),((-551 + 90x^2))/(4(-1 + x)x(1 + x)),((-313 + 45x^2))/(4(-1 + x)x(1 + x)),-(25/(4(-1 + x)x(1 + x))),0,-(81(-3 + 5x))/(16(-1 + x)x(1 + x)),0,-(189/(8(-1 + x)(1 + x))),(81/(2x(1 + x))),(135(3 + 2x))/(2(-1 + x)x(1 + x)),(135/(2(-1 + x)(1 + x))), -(15/(2(-1 + x)x(1 + x))),-(45/((-1 + x)x(1 + x))),(16w[0][x]/x),0,0,0,(16w[0][x]/x),0,-(16(3 + 2x))/((-1 + x)x(1 + x)),-(16/((-1 + x)x(1 + x))),(2/((-1 + x)x(1 + x))),0,0,0,0,0,0,0}, 
    {0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-(2(-4 + x))/((-1 + x)x),(2/((-1 + x)(1 + x))),0,0,0,0,0}, 
    {(333/(32x)),(207/(16x)),(405/(32x)),(297/(32x)),(27/(8x)),(9/(8x)),(-2349/(32x)),0,0,(729/(8x)),0,0,-(15/(8x)),(15/(4x)),(2w[0][x]/x),0,-(45/(8x)),-(45/(4x)),0,0,0,0,0,(6(-6 + x))/((-1 + x)x),-(2(2 + 3x))/((-1 + x)x(1 + x)),-1/(2x),0,0,0,0}, 
    {((336 + 125x^2))/(4(-1 + x)x(1 + x)),(11(-39 + 20x^2))/(8(-1 + x)x(1 + x)),(5(-108 + 17x^2))/(4(-1 + x)x(1 + x)),(9(-79 + 5x^2))/(4(-1 + x)x(1 + x)),-(1223/(8(-1 + x)x(1 + x))),-(491/(8(-1 + x)x(1 + x))),-(1/32)((-3283 - 810x + 4536x^2))/((-1 + x)x(1 + x)),-(25/(4(-1 + x)x(1 + x))),0,(81(3 + 4x))/(2x(1 + x)),0,0,-(15/(2(-1 + x)x(1 + x))),-(45/((-1 + x)x(1 + x))),(16w[0][x]/x),0,-(15(-3 + 2x^2))/(2(-1 + x)x(1 + x)),-(15(-5 + 2x^2))/((-1 + x)x(1 + x)),0,0,0,0,0,-(16(3 + 2x))/((-1 + x)x(1 + x)),-(16/((-1 + x)x(1 + x))),(2/((-1 + x)x(1 + x))),0,0,0,0}, 
    {-(899x/(256(-1 + x)(1 + x))),-(195x/(64(-1 + x)(1 + x))),-(145x/(64(-1 + x)(1 + x))),-(75x/(64(-1 + x)(1 + x))),0,0,-(2673x/(256(-1 + x)(1 + x))),0,(189x/(256(-1 + x)(1 + x))), (135x/(8(-1 + x)(1 + x))),-(135x/(32(-1 + x)(1 + x))),0,-(15x/(8(-1 + x)(1 + x))),-(5x/(4(-1 + x)(1 + x))),0,0,0,0,0,0,(2(-2 + 3x))/((-1 + x)(1 + x)),(2x/((-1 + x)(1 + x))),0,-(4/((-1 + x)(1 + x))),0,0,(8/((-1 + x)x(1 + x))),(x/((-1 + x)(1 + x))),(x/((-1 + x)(1 + x))),(x/((-1 + x)(1 + x)))}, 
    {-(1/128)((1855 + 162x^2))/((-1 + x)x(1 + x)),-(1/32)((-763 + 10x^2))/((-1 + x)x(1 + x)),(725/(16(-1 + x)x(1 + x))),(867/(16(-1 + x)x(1 + x))),(43/((-1 + x)x(1 + x))),(271/(16(-1 + x)x(1 + x))),-(1/32)((31 + 405x))/((-1 + x)x(1 + x)),(25/(16(-1 + x)x(1 + x))),-(189/(64x(1 + x))),(81/(4x(1 + x))),(135/(8(-1 + x)x)),(135/(16(-1 + x)(1 + x))),(15/(4(-1 + x)x(1 + x))),(25/(2(-1 + x)x(1 + x))),-(4w[0][x]/x),0,(-15/(4(-1 + x)x(1 + x))),-(35/(2(-1 + x)x(1 + x))),0,0,(8/((-1 + x)(1 + x))),0,0,(8(3 + 2x))/((-1 + x)x(1 + x)),(8/((-1 + x)x(1 + x))),-(1/((-1 + x)x(1 + x))),(-8/((-1 + x)x(1 + x))),0,0,-(2/((-1 + x)x(1 + x)))}, 
    {-(1/128)((-27181 + 18906x^2))/((-1 + x)x(1 + x)),-(1/32)((-1935 + 2158x^2))/((-1 + x)x(1 + x)),-(1/32)((1561 + 114x^2))/((-1 + x)x(1 + x)),((-4187 + 1598x^2))/(32(-1 + x)x(1 + x)),((-2423 + 1200x^2))/(16(-1 + x)x(1 + x)),((-991 + 500x^2))/(16(-1 + x)x(1 + x)),-(1/128)((-2521 + 734x^2))/((-1 + x)x(1 + x)),(25(-2 + x^2))/(8(-1 + x)x(1 + x)),(189(-7 + 4x + 6x^2))/(128(-1 + x)x(1 + x)),(27(-13 + 3x^2))/(4(-1 + x)x(1 + x)),-(135(-3 + 4x + 6x^2))/(16(-1 + x)x(1 + x)),-(135/(8(-1 + x)(1 + x))),-(45/(4x)),-(15(-1 + 5x^2))/(2(-1 + x)x(1 + x)),0,0,(15/(4(-1 + x)x(1 + x))),(35/(2(-1 + x)x(1 + x))),-(4w[0][x]/x),0,(4(3 + 8x))/((-1 + x)x(1 + x)),(4/((-1 + x)x(1 + x))),1/x,(16/((-1 + x)(1 + x))),0,1/((-1 + x)x(1 + x)),-(16/((-1 + x)x(1 + x))),-(2(-1 + 2x^2))/((-1 + x)x(1 + x)),-(2/((-1 + x)x(1 + x))),-(2/((-1 + x)x(1 + x)))}, 
    {((-4879 + 1318x^2))/(128(-1 + x)x(1 + x)),(5(-49 + 60x^2))/(32(-1 + x)x(1 + x)),(5(43 + 23x^2))/(16(-1 + x)x(1 + x)),(15(8 + x^2))/(4(-1 + x)x(1 + x)),(535/(16(-1 + x)x(1 + x))),(55/(4(-1 + x)x(1 + x))),(997/(16(-1 + x)x(1 + x))),(25/(16(-1 + x)x(1 + x))),-(189/(64(-1 + x)x(1 + x))),-(135/(2(-1 + x)x(1 + x))),(135/(8(-1 + x)x(1 + x))),0,(15/(2(-1 + x)x(1 + x))),(5/((-1 + x)x(1 + x))),0,0,0,0,0,0,(32/((-1 + x)(1 + x))),0,0,(16/((-1 + x)(1 + x))),0,0,-(24/((-1 + x)x(1 + x))),-(4x/((-1 + x)(1 + x))),-(4x/((-1 + x)(1 + x))),-(2/((-1 + x)x(1 + x)))}
};


==> anc/iM_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fifth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the amplitude associated with the 
 transfer matrix T at the fifth post-Minkowskian order. Here, amplitudeiM[k] corresponds to the eps^k contribution to the amplitude at this order.
 
 These are given in the tensor basis as defined in Eq. (III.3):
 
 T[1] = (v.F1.F2c.v)^2
 T[2] = (F1.F2c)(v.F1.F2c.v)
 T[3] = (F1.F2c)^2
 
 where F2c is the complex conjugate of F2, Fi are defined in the paper.
	
 The functions w[0][x] and dw[0][x] denote the elliptic integral
 and its derivative, respectively, as described in the paper. 
 They satisfy the second-order differential equation

   Derivative[1][dw[0]][x] ->
     (dw[0][x] - 3*x^2*dw[0][x] - x*w[0][x])/
     (x*(-1 + x^2))
     
 The notation GI[f[x],x] represents the integral of f[x] with
 respect to x from 0 to x:
 
   GI[f[x],x] = Integrate[f[xx],{xx,0,x}]
   
 The result is written in terms of MPLs G[a1,a2,...,x], with the
 definitions of PolyLogTools (arXiv:1904.07279).

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Explicit Tensors *)
T[1] = \[Omega]^4 sp[ep1,ep2]^2;
T[2] = -4 x^2 \[Omega]^4 sp[ep1,ep2]^2+2 \[Omega]^2 sp[ep1,ep2] sp[ep1,k2] sp[ep2,k1];
T[3] = 16 x^4 \[Omega]^4 sp[ep1,ep2]^2-16 x^2 \[Omega]^2 sp[ep1,ep2] sp[ep1,k2] sp[ep2,k1]+4 sp[ep1,k2]^2 sp[ep2,k1]^2;


(* Leading Pole *)
amplitudeiM[-4] = (8 I G^5 m^5 \[Pi] T[1])/(3 x^2);


(* eps^-3 pole *)
amplitudeiM[-3] = -(1/(9 x^2 (-1+x^2)^4))2 G^5 m^5 \[Pi] (x (-8 I (-1+x) x (1+x) (14-19 x^2+11 x^4)+3 \[Pi] (-1+x)^4 (15+x (28+15 x)))+96 I (-1+x^2)^4 G[0,2]+96 I (1-x^2+x^4)^2 G[0,x]-96 I (-1+x^2)^4 G[0,\[Mu]]+96 I (-1+x^2)^4 G[0,\[Omega]]) T[1]-(G^5 m^5 \[Pi] (-8 I (-1+x) (1+x) (6-7 x^2+7 x^4)+\[Pi] (-1+x)^4 x (27+x (44+23 x))+32 I x^2 (4-4 x^2+3 x^4) G[0,x]) T[2])/(9 x^2 (-1+x^2)^4)-(G^5 m^5 \[Pi] (-8 I (-1-4 x^2+5 x^4)+\[Pi] (-1+x)^4 x (9+x (4+x))+32 I x^2 (2+x^2) G[0,x]) T[3])/(72 x^2 (-1+x^2)^4);


(* eps^-2 pole *)
amplitudeiM[-2] = -(1/(27 x^2 (-1+x^2)^4))4 I G^5 m^5 \[Pi] (6 \[Pi]^2+670 x^2+573 I \[Pi] x^2-192 \[Pi]^2 x^2-513 I \[Pi] x^3-1920 x^4-1110 I \[Pi] x^4+288 \[Pi]^2 x^4+1044 I \[Pi] x^5+2538 x^6+909 I \[Pi] x^6-192 \[Pi]^2 x^6-1167 I \[Pi] x^7-1288 x^8+264 I \[Pi] x^8+6 \[Pi]^2 x^8+3 I x (-32 I x (-14+33 x^2-30 x^4+11 x^6)+3 \[Pi] (135+x (-128+x (-63+x (192+x (-63+x (-128+135 x))))))) G[0,2]-576 (-1+x^2)^4 G[0,2]^2-576 (1-x^2+x^4)^2 G[0,x]^2+9 (16+x (1+x) (-45+x (-83+x (104+x (88+x (-67+x (-61+16 x))))))) G[-1,x] (I \[Pi]+G[0,x])+3 G[0,x] (-66 x^2+316 x^4-354 x^6+528 x^8+12 I \[Pi] x (15-7 x^2-7 x^4+15 x^6)-384 (1-x^2+x^4)^2 G[0,2]+384 (1-x^2+x^4)^2 G[0,\[Mu]]-384 (1-x^2+x^4)^2 G[0,\[Omega]]+3 (16+(-1+x) x (-45+x (83+x (104+x (-88+x (-67+x (61+16 x))))))) G[1,x])-144 G[0,-1,x]-144 G[0,1,x]+3 (-192 (-1+x^2)^4 G[0,\[Mu]]^2+4 (8 x^2 (-14+33 x^2-30 x^4+11 x^6)+3 I \[Pi] (-1+x)^4 x (15+x (28+15 x))-96 (-1+x^2)^4 G[0,2]) G[0,\[Omega]]-192 (-1+x^2)^4 G[0,\[Omega]]^2+4 G[0,\[Mu]] (x (8 x (14-33 x^2+30 x^4-11 x^6)-3 I \[Pi] (-1+x)^4 (15+x (28+15 x)))+96 (-1+x^2)^4 G[0,2]+96 (-1+x^2)^4 G[0,\[Omega]])-3 x (1+x) (-45+x (-83+x (104+x (88+x (-67+x (-61+16 x)))))) G[0,-1,x]-3 (-1+x) x (-45+x (83+x (104+x (-88+x (-67+x (61+16 x)))))) G[0,1,x])) T[1]+1/(27 x^6 (-1+x^2)^4) 2 I G^5 m^5 \[Pi] (x (28 \[Pi]^2 x^5 (4-4 x^2+3 x^4)-2 x (-1+x^2) (360+x^2 (-1494+2161 x^2-1435 x^4+54 x^6+48 (6-7 x^2+7 x^4) G[0,2]))+I \[Pi] (1440+x (-720+x (-6576+x (3168+x (11733-5647 x-9942 x^2+4702 x^3+3967 x^4-2139 x^5+14 x^6-3 (243+x (-256+x (81+x (256+3 x (-33+x (-64+69 x)))))) G[0,2]))))))+192 x^6 (4-4 x^2+3 x^4) G[0,x]^2+3 (-480+2352 x^2+x^4 (-4608+x (81+x (4640+x (27+x (-2336+3 x (-11+x (176+23 x)))))))) G[-1,x] (I \[Pi]+G[0,x])+G[0,x] (2 x^2 (-720+x^2 (3456-6 I \[Pi] x (27+9 x^2-11 x^4+23 x^6)+x^2 (-6271+5374 x^2-2475 x^4+192 (4-4 x^2+3 x^4) G[0,2]))+192 x^4 (4-4 x^2+3 x^4) (-G[0,\[Mu]]+G[0,\[Omega]]))-3 (480-2352 x^2+x^4 (4608+x (81+x (-4640+x (27+x (2336+3 x (-11+x (-176+23 x)))))))) G[1,x])+1440 G[0,-1,x]+1440 G[0,1,x]-7056 x^2 (G[0,-1,x]+G[0,1,x])+3 x^4 (4 I (-8 I (-1+x) (1+x) (6-7 x^2+7 x^4)+\[Pi] (-1+x)^4 x (27+x (44+23 x))) G[0,\[Mu]]-4 I (-8 I (-1+x) (1+x) (6-7 x^2+7 x^4)+\[Pi] (-1+x)^4 x (27+x (44+23 x))) G[0,\[Omega]]-(-4608+x (81+x (4640+x (27+x (-2336+3 x (-11+x (176+23 x))))))) G[0,-1,x]+(4608+x (81+x (-4640+x (27+x (2336+3 x (-11+x (-176+23 x))))))) G[0,1,x])) T[2]+1/(108 x^8 (-1+x^2)^4) I G^5 m^5 \[Pi] (x (28 \[Pi]^2 x^7 (2+x^2)-2 x (-1+x^2) (1080-3870 x^2+x^4 (5060-2741 x^2+117 x^4+48 (1+5 x^2) G[0,2]))+I \[Pi] (4320+x (-2160+x (-19440+x (9360+x (34224+x (-15660+x (-29112+12343 x+11469 x^2-4510 x^3-844 x^4-9 x^5+19 x^6-3 (81+x (-128+x (351+x (-64-9 x+9 x^3)))) G[0,2]))))))))+192 x^8 (2+x^2) G[0,x]^2+3 (-1440+6960 x^2-13440 x^4+x^6 (12960+x (27+x (-6176+x (117+x (1232-3 x+3 x^3)))))) G[-1,x] (I \[Pi]+G[0,x])+G[0,x] (2 x^2 (-2160+9360 x^2+x^4 (-15612-6 I \[Pi] x (9+39 x^2-x^4+x^6)+x^2 (12535-4750 x^2-9 x^4+192 (2+x^2) G[0,2]))+192 x^6 (2+x^2) (-G[0,\[Mu]]+G[0,\[Omega]]))-3 (1440-6960 x^2+13440 x^4+x^6 (-12960+x (27+x (6176+x (117+x (-1232-3 x+3 x^3)))))) G[1,x])+4320 G[0,-1,x]+4320 G[0,1,x]+3 x^2 (-6960 (G[0,-1,x]+G[0,1,x])+13440 x^2 (G[0,-1,x]+G[0,1,x])+x^4 (4 I (-8 I (-1-4 x^2+5 x^4)+\[Pi] (-1+x)^4 x (9+x (4+x))) G[0,\[Mu]]-4 I (-8 I (-1-4 x^2+5 x^4)+\[Pi] (-1+x)^4 x (9+x (4+x))) G[0,\[Omega]]-(12960+x (27+x (-6176+x (117+x (1232-3 x+3 x^3))))) G[0,-1,x]+(-12960+x (27+x (6176+x (117+x (-1232-3 x+3 x^3))))) G[0,1,x]))) T[3];


(* eps^-1 pole *)
amplitudeiM[-1] = T[1] (-((2048 I G^5 m^5 \[Pi] G[0,2]^3)/(9 x^2))-(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x]^3)/(9 (-1+x)^4 x^2 (1+x)^4)+(2048 I G^5 m^5 \[Pi] G[0,\[Mu]]^3)/(9 x^2)-1/(9 (-1+x)^3 x (1+x)^4) 64 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6) G[0,\[Omega]]^2-(2048 I G^5 m^5 \[Pi] G[0,\[Omega]]^3)/(9 x^2)+G[0,\[Mu]]^2 (-(1/(9 (-1+x)^3 x (1+x)^4))64 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6)-(2048 I G^5 m^5 \[Pi] G[0,\[Omega]])/(3 x^2))+G[0,2]^2 (-(1/(9 (-1+x)^4 x (1+x)^4))4 G^5 m^5 \[Pi] (3645 \[Pi]+1792 I x-1536 \[Pi] x-1701 \[Pi] x^2-4224 I x^3+2304 \[Pi] x^3-1701 \[Pi] x^4+3840 I x^5-1536 \[Pi] x^5+3645 \[Pi] x^6-1408 I x^7)-(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(2048 I G^5 m^5 \[Pi] G[0,\[Mu]])/(3 x^2)-(2048 I G^5 m^5 \[Pi] G[0,\[Omega]])/(3 x^2))+G[-1,x] (1/(9 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi]^2 (-960+4896 x^2+112 I \[Pi] x^2-315 I \[Pi] x^3+8016 x^4-896 I \[Pi] x^4-4104 x^5+147 I \[Pi] x^5+37312 x^6+1344 I \[Pi] x^6+8352 x^7+147 I \[Pi] x^7-54768 x^8-896 I \[Pi] x^8-9336 x^9-315 I \[Pi] x^9+2112 x^10+112 I \[Pi] x^10)+(16 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,x]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,2] (-((52 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8))/(3 (-1+x)^4 x^2 (1+x)^4))+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(32 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x] (-(1/(9 (-1+x)^4 x^4 (1+x)^4))8 G^5 m^5 \[Pi] (-120 I+612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1002 I x^4-768 \[Pi] x^4-513 I x^5+126 \[Pi] x^5+4664 I x^6+1152 \[Pi] x^6+1044 I x^7+126 \[Pi] x^7-6846 I x^8-768 \[Pi] x^8-1167 I x^9-270 \[Pi] x^9+264 I x^10+96 \[Pi] x^10)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)))+(7 I G^5 m^5 \[Pi]^3 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(9 (-1+x)^4 x^2 (1+x)^4)+G[0,x]^2 (-((32 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4))+(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)-(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(4 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3-1002 I x^4-1056 \[Pi] x^4+513 I x^5+126 \[Pi] x^5-4664 I x^6-11376 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7+6846 I x^8-2784 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,-1,x]-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^2 (1+x)^4) 32 G^5 m^5 \[Pi] (6 I \[Pi]^2+670 I x^2-573 \[Pi] x^2-192 I \[Pi]^2 x^2+513 \[Pi] x^3-1920 I x^4+1110 \[Pi] x^4+288 I \[Pi]^2 x^4-1044 \[Pi] x^5+2538 I x^6-909 \[Pi] x^6-192 I \[Pi]^2 x^6+1167 \[Pi] x^7-1288 I x^8-264 \[Pi] x^8+6 I \[Pi]^2 x^8)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]] (1/(27 (-1+x)^4 x^2 (1+x)^4) 32 G^5 m^5 \[Pi] (-6 I \[Pi]^2-670 I x^2+573 \[Pi] x^2+192 I \[Pi]^2 x^2-513 \[Pi] x^3+1920 I x^4-1110 \[Pi] x^4-288 I \[Pi]^2 x^4+1044 \[Pi] x^5-2538 I x^6+909 \[Pi] x^6+192 I \[Pi]^2 x^6-1167 \[Pi] x^7+1288 I x^8+264 \[Pi] x^8-6 I \[Pi]^2 x^8)+1/(9 (-1+x)^3 x (1+x)^4) 128 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6) G[0,\[Omega]]+(2048 I G^5 m^5 \[Pi] G[0,\[Omega]]^2)/(3 x^2)+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(20 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x] (1/(27 (-1+x)^4 x^2 (1+x)^4) 32 G^5 m^5 \[Pi] (90 I+6 I \[Pi]^2-234 I x^2+204 I \[Pi]^2 x^2+513 \[Pi] x^3-2386 I x^4+1314 I \[Pi]^2 x^4-1044 \[Pi] x^5-6462 I x^6+420 I \[Pi]^2 x^6+1167 \[Pi] x^7-1839 I x^8+6 I \[Pi]^2 x^8)-(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)-(2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,x]+G[0,\[Mu]] ((64 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4)+(4096 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Omega]] (-((64 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4))+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,x])/((-1+x)^4 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,x])/((-1+x)^4 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-176 x^2+21 x^3-1896 x^4+21 x^5-464 x^6-45 x^7+16 x^8) G[0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-176 x^2-21 x^3-1896 x^4-21 x^5-464 x^6+45 x^7+16 x^8) G[0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(24 (-1+x)^4 (1+x)^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-(G^5 m^5 \[Pi] (4781484 I \[Pi]^2 x^3+12283704 I \[Pi]^2 x^5+1922940 I \[Pi]^2 x^7-552960 \[Pi] w[0][x]+276480 I x w[0][x]+276480 \[Pi] x w[0][x]+2639232 \[Pi] x^2 w[0][x]-43200 \[Pi]^3 x^2 w[0][x]+4696064 I x^3 w[0][x]-2777088 \[Pi] x^3 w[0][x]-2878848 I \[Pi]^2 x^3 w[0][x]+626688 \[Pi]^3 x^3 w[0][x]+7548984 \[Pi] x^4 w[0][x]+20160 \[Pi]^3 x^4 w[0][x]+13287936 I x^5 w[0][x]-1431552 \[Pi] x^5 w[0][x]-231168 I \[Pi]^2 x^5 w[0][x]+4036608 \[Pi]^3 x^5 w[0][x]+18457380 \[Pi] x^6 w[0][x]+20160 \[Pi]^3 x^6 w[0][x]-7953408 I x^7 w[0][x]-27648000 \[Pi] x^7 w[0][x]+2742912 I \[Pi]^2 x^7 w[0][x]+1290240 \[Pi]^3 x^7 w[0][x]+5191536 \[Pi] x^8 w[0][x]-43200 \[Pi]^3 x^8 w[0][x]-10307072 I x^9 w[0][x]-1692672 \[Pi] x^9 w[0][x]-202752 I \[Pi]^2 x^9 w[0][x]-11340 \[Pi] x^10 w[0][x]+847872 I x Zeta[3] w[0][x]-3059712 I x^3 Zeta[3] w[0][x]-25270272 I x^5 Zeta[3] w[0][x]-7041024 I x^7 Zeta[3] w[0][x]+847872 I x^9 Zeta[3] w[0][x]-2390742 \[Pi]^3 x^4 dw[0][x] w[0][x]-3751110 \[Pi]^3 x^6 dw[0][x] w[0][x]+5180382 \[Pi]^3 x^8 dw[0][x] w[0][x]+961470 \[Pi]^3 x^10 dw[0][x] w[0][x]-809352 \[Pi]^3 x^3 w[0][x]^2-2440233 \[Pi]^3 x^5 w[0][x]^2+2561490 \[Pi]^3 x^7 w[0][x]^2+688095 \[Pi]^3 x^9 w[0][x]^2))/(5184 (-1+x)^4 x^3 (1+x)^4 w[0][x])+G[0,2] (-((2048 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x]^2)/(3 (-1+x)^4 x^2 (1+x)^4))-(2048 I G^5 m^5 \[Pi] G[0,\[Mu]]^2)/(3 x^2)-1/(9 (-1+x)^4 x (1+x)^4) 32 G^5 m^5 \[Pi] (405 \[Pi]+448 I x-384 \[Pi] x-189 \[Pi] x^2-1056 I x^3+576 \[Pi] x^3-189 \[Pi] x^4+960 I x^5-384 \[Pi] x^5+405 \[Pi] x^6-352 I x^7) G[0,\[Omega]]-(2048 I G^5 m^5 \[Pi] G[0,\[Omega]]^2)/(3 x^2)+G[0,\[Mu]] (1/(9 (-1+x)^4 x (1+x)^4) 32 G^5 m^5 \[Pi] (405 \[Pi]+448 I x-384 \[Pi] x-189 \[Pi] x^2-1056 I x^3+576 \[Pi] x^3-189 \[Pi] x^4+960 I x^5-384 \[Pi] x^5+405 \[Pi] x^6-352 I x^7)+(4096 I G^5 m^5 \[Pi] G[0,\[Omega]])/(3 x^2))+(20 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x] (-((32 G^5 m^5 \[Pi] (405 \[Pi]+66 I x-189 \[Pi] x^2-316 I x^3-189 \[Pi] x^4+354 I x^5+405 \[Pi] x^6-528 I x^7))/(9 (-1+x)^4 x (1+x)^4))+(4096 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)-(4096 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(432 (-1+x)^4 x^2 (1+x)^4) G^5 m^5 \[Pi] (3072 I \[Pi]^2+343040 I x^2-293376 \[Pi] x^2-98304 I \[Pi]^2 x^2+590976 \[Pi] x^3-983040 I x^4+568320 \[Pi] x^4+147456 I \[Pi]^2 x^4-1202688 \[Pi] x^5+1299456 I x^6-465408 \[Pi] x^6-98304 I \[Pi]^2 x^6+1344384 \[Pi] x^7-659456 I x^8-135168 \[Pi] x^8+3072 I \[Pi]^2 x^8+796914 I \[Pi]^2 x^3 dw[0][x]+1250370 I \[Pi]^2 x^5 dw[0][x]-1726794 I \[Pi]^2 x^7 dw[0][x]-320490 I \[Pi]^2 x^9 dw[0][x]+269784 I \[Pi]^2 x^2 w[0][x]+813411 I \[Pi]^2 x^4 w[0][x]-853830 I \[Pi]^2 x^6 w[0][x]-229365 I \[Pi]^2 x^8 w[0][x])))+T[2] (-((1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x]^3)/(27 (-1+x)^4 (1+x)^4))+G[0,2]^2 (-(1/(9 (-1+x)^4 x^2 (1+x)^4))2 G^5 m^5 \[Pi] (768 I+2187 \[Pi] x-1664 I x^2-1024 \[Pi] x^2+729 \[Pi] x^3+1792 I x^4+1024 \[Pi] x^4-891 \[Pi] x^5-896 I x^6-768 \[Pi] x^6+1863 \[Pi] x^7)-(1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x])/(9 (-1+x)^4 (1+x)^4))-1/(9 (-1+x)^3 x^2 (1+x)^4) 32 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Mu]]^2-1/(9 (-1+x)^3 x^2 (1+x)^4) 32 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Omega]]^2+G[-1,x] (1/(54 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi]^2 (29952+3360 I \[Pi]-34560 x-146592 x^2-16464 I \[Pi] x^2+157824 x^3+297792 x^4+32256 I \[Pi] x^4-281592 x^5-567 I \[Pi] x^5-189328 x^6-32480 I \[Pi] x^6+238608 x^7-189 I \[Pi] x^7+104992 x^8+16352 I \[Pi] x^8-95208 x^9+231 I \[Pi] x^9-106992 x^10-3696 I \[Pi] x^10-336 x^11-483 I \[Pi] x^11)-(8 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,x]^2)/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,2] ((26 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11))/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(16 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x] (1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I-2880 \[Pi]+4320 I x+18324 I x^2+14112 \[Pi] x^2-19728 I x^3-37224 I x^4-27648 \[Pi] x^4+35199 I x^5+486 \[Pi] x^5+23666 I x^6+27840 \[Pi] x^6-29826 I x^7+162 \[Pi] x^7-13124 I x^8-14016 \[Pi] x^8+11901 I x^9-198 \[Pi] x^9+13374 I x^10+3168 \[Pi] x^10+42 I x^11+414 \[Pi] x^11)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4)))+(7 I G^5 m^5 \[Pi]^3 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(54 (-1+x)^4 x^6 (1+x)^4)+G[0,x]^2 (-((16 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4))+(1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)-(1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(8 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(2 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (3744 I+4320 \[Pi]-4320 I x-18324 I x^2-21168 \[Pi] x^2+19728 I x^3+37224 I x^4+41472 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-23666 I x^6-27168 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+13124 I x^8+47904 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-13374 I x^10-288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^5 (1+x)^4) 16 G^5 m^5 \[Pi] (1440 \[Pi]-720 I x-720 \[Pi] x-6576 \[Pi] x^2+3708 I x^3+3168 \[Pi] x^3+11733 \[Pi] x^4-7310 I x^5-5647 \[Pi] x^5-112 I \[Pi]^2 x^5-9942 \[Pi] x^6+7192 I x^7+4702 \[Pi] x^7+112 I \[Pi]^2 x^7+3967 \[Pi] x^8-2978 I x^9-2139 \[Pi] x^9-84 I \[Pi]^2 x^9+14 \[Pi] x^10+108 I x^11)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]] (1/(27 (-1+x)^4 x^5 (1+x)^4) 16 G^5 m^5 \[Pi] (-1440 \[Pi]+720 I x+720 \[Pi] x+6576 \[Pi] x^2-3708 I x^3-3168 \[Pi] x^3-11733 \[Pi] x^4+7310 I x^5+5647 \[Pi] x^5+112 I \[Pi]^2 x^5+9942 \[Pi] x^6-7192 I x^7-4702 \[Pi] x^7-112 I \[Pi]^2 x^7-3967 \[Pi] x^8+2978 I x^9+2139 \[Pi] x^9+84 I \[Pi]^2 x^9-14 \[Pi] x^10-108 I x^11)+1/(9 (-1+x)^3 x^2 (1+x)^4) 64 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Omega]]-(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(10 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x] (1/(81 (-1+x)^4 x^5 (1+x)^4) 8 G^5 m^5 \[Pi] (8640 \[Pi]-17496 I x-39456 \[Pi] x^2+78300 I x^3+70398 \[Pi] x^4-137155 I x^5+3936 I \[Pi]^2 x^5-59652 \[Pi] x^6+83806 I x^7+6432 I \[Pi]^2 x^7+23802 \[Pi] x^8-72765 I x^9+1332 I \[Pi]^2 x^9+84 \[Pi] x^10+324 I x^11)-(1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)-(1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,x]+G[0,\[Mu]] ((32 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4)+(2048 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Omega]] (-((32 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4))+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (720-3528 x^2+6912 x^4+81 x^5-4528 x^6+27 x^7+7984 x^8-33 x^9-48 x^10+69 x^11) G[0,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (-720+3528 x^2-6912 x^4+81 x^5+4528 x^6+27 x^7-7984 x^8-33 x^9+48 x^10+69 x^11) G[0,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(36 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-(G^5 m^5 \[Pi] (829440 I \[Pi]^2 x-1451520 I \[Pi]^2 x^3+51145920 I \[Pi]^2 x^5+39625200 I \[Pi]^2 x^7+4791600 I \[Pi]^2 x^9+84049920 \[Pi] w[0][x]-47554560 I x w[0][x]-33730560 \[Pi] x w[0][x]-4055040 I \[Pi]^2 x w[0][x]-379176960 \[Pi] x^2 w[0][x]+224501760 I x^3 w[0][x]+143493120 \[Pi] x^3 w[0][x]+15759360 I \[Pi]^2 x^3 w[0][x]+679615104 \[Pi] x^4 w[0][x]-129600 \[Pi]^3 x^4 w[0][x]-360773120 I x^5 w[0][x]-238835200 \[Pi] x^5 w[0][x]-46664320 I \[Pi]^2 x^5 w[0][x]+9830400 \[Pi]^3 x^5 w[0][x]-492373536 \[Pi] x^6 w[0][x]-43200 \[Pi]^3 x^6 w[0][x]+411765760 I x^7 w[0][x]+104074240 \[Pi] x^7 w[0][x]+32462080 I \[Pi]^2 x^7 w[0][x]+16711680 \[Pi]^3 x^7 w[0][x]+293585404 \[Pi] x^8 w[0][x]+52800 \[Pi]^3 x^8 w[0][x]-232363520 I x^9 w[0][x]-140536320 \[Pi] x^9 w[0][x]-351360 I \[Pi]^2 x^9 w[0][x]+3225600 \[Pi]^3 x^9 w[0][x]-19306936 \[Pi] x^10 w[0][x]-110400 \[Pi]^3 x^10 w[0][x]+4423680 I x^11 w[0][x]-829440 \[Pi] x^11 w[0][x]-28836 \[Pi] x^12 w[0][x]-45342720 I x^5 Zeta[3] w[0][x]-113909760 I x^7 Zeta[3] w[0][x]-9123840 I x^9 Zeta[3] w[0][x]-414720 \[Pi]^3 x^2 dw[0][x] w[0][x]+1140480 \[Pi]^3 x^4 dw[0][x] w[0][x]-26298720 \[Pi]^3 x^6 dw[0][x] w[0][x]+5760360 \[Pi]^3 x^8 dw[0][x] w[0][x]+17416800 \[Pi]^3 x^10 dw[0][x] w[0][x]+2395800 \[Pi]^3 x^12 dw[0][x] w[0][x]+207360 \[Pi]^3 x^3 w[0][x]^2-10852380 \[Pi]^3 x^5 w[0][x]^2-940185 \[Pi]^3 x^7 w[0][x]^2+9872910 \[Pi]^3 x^9 w[0][x]^2+1712295 \[Pi]^3 x^11 w[0][x]^2))/(51840 (-1+x)^4 x^5 (1+x)^4 w[0][x])+G[0,2] (-((1024 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x]^2)/(9 (-1+x)^4 (1+x)^4))+1/(9 (-1+x)^4 x^2 (1+x)^4) 16 G^5 m^5 \[Pi] (192 I+243 \[Pi] x-416 I x^2-256 \[Pi] x^2+81 \[Pi] x^3+448 I x^4+256 \[Pi] x^4-99 \[Pi] x^5-224 I x^6-192 \[Pi] x^6+207 \[Pi] x^7) G[0,\[Mu]]-1/(9 (-1+x)^4 x^2 (1+x)^4) 16 G^5 m^5 \[Pi] (192 I+243 \[Pi] x-416 I x^2-256 \[Pi] x^2+81 \[Pi] x^3+448 I x^4+256 \[Pi] x^4-99 \[Pi] x^5-224 I x^6-192 \[Pi] x^6+207 \[Pi] x^7) G[0,\[Omega]]+(10 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x] (-((16 G^5 m^5 \[Pi] (-1440 I+6912 I x^2+729 \[Pi] x^3-12542 I x^4+243 \[Pi] x^5+10748 I x^6-297 \[Pi] x^7-4950 I x^8+621 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4))+(2048 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)-(2048 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(864 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi] (1658880 \[Pi]-368640 I x-368640 \[Pi] x-7575552 \[Pi] x^2+1898496 I x^3+1622016 \[Pi] x^3+13516416 \[Pi] x^4-3742720 I x^5-2891264 \[Pi] x^5-57344 I \[Pi]^2 x^5-11453184 \[Pi] x^6+3682304 I x^7+2407424 \[Pi] x^7+57344 I \[Pi]^2 x^7+4569984 \[Pi] x^8-1524736 I x^9-1095168 \[Pi] x^9-43008 I \[Pi]^2 x^9+16128 \[Pi] x^10+55296 I x^11+27648 I \[Pi]^2 x^2 dw[0][x]-76032 I \[Pi]^2 x^4 dw[0][x]+1753248 I \[Pi]^2 x^6 dw[0][x]-384024 I \[Pi]^2 x^8 dw[0][x]-1161120 I \[Pi]^2 x^10 dw[0][x]-159720 I \[Pi]^2 x^12 dw[0][x]-13824 I \[Pi]^2 x^3 w[0][x]+723492 I \[Pi]^2 x^5 w[0][x]+62679 I \[Pi]^2 x^7 w[0][x]-658194 I \[Pi]^2 x^9 w[0][x]-114153 I \[Pi]^2 x^11 w[0][x])))+T[3] (-((128 I G^5 m^5 \[Pi] (2+x^2) G[0,x]^3)/(27 (-1+x)^4 (1+x)^4))+G[0,2]^2 (-((G^5 m^5 \[Pi] (128 I+729 \[Pi] x+512 I x^2-512 \[Pi] x^2+3159 \[Pi] x^3-640 I x^4-256 \[Pi] x^4-81 \[Pi] x^5+81 \[Pi] x^7))/(36 (-1+x)^4 x^2 (1+x)^4))-(128 I G^5 m^5 \[Pi] (2+x^2) G[0,x])/(9 (-1+x)^4 (1+x)^4))-(4 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Mu]]^2)/(9 (-1+x)^3 x^2 (1+x)^4)-(4 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Omega]]^2)/(9 (-1+x)^3 x^2 (1+x)^4)+G[-1,x] (1/(432 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (101376+10080 I \[Pi]-103680 x-535392 x^2-48720 I \[Pi] x^2+466560 x^3+1149696 x^4+94080 I \[Pi] x^4-821376 x^5-1249440 x^6-90720 I \[Pi] x^6+698688 x^7-189 I \[Pi] x^7+874480 x^8+43232 I \[Pi] x^8-275256 x^9-819 I \[Pi] x^9-350752 x^10-8624 I \[Pi] x^10+20256 x^11+21 I \[Pi] x^11-144 x^12-456 x^13-21 I \[Pi] x^13)-(I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,x]^2)/(9 (-1+x)^4 x^8 (1+x)^4)+G[0,2] ((13 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13))/(36 (-1+x)^4 x^8 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(2 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]])/(9 (-1+x)^4 x^8 (1+x)^4)+(2 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])/(9 (-1+x)^4 x^8 (1+x)^4)+G[0,x] (1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I-8640 \[Pi]+12960 I x+66924 I x^2+41760 \[Pi] x^2-58320 I x^3-143712 I x^4-80640 \[Pi] x^4+102672 I x^5+156180 I x^6+77760 \[Pi] x^6-87336 I x^7+162 \[Pi] x^7-109310 I x^8-37056 \[Pi] x^8+34407 I x^9+702 \[Pi] x^9+43844 I x^10+7392 \[Pi] x^10-2532 I x^11-18 \[Pi] x^11+18 I x^12+57 I x^13+18 \[Pi] x^13)+(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]])/(9 (-1+x)^4 x^8 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])/(9 (-1+x)^4 x^8 (1+x)^4)))+(7 I G^5 m^5 \[Pi]^3 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(432 (-1+x)^4 x^8 (1+x)^4)+G[0,x]^2 (-((2 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11))/(27 (-1+x)^4 x^6 (1+x)^4))+(128 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (12672 I+12960 \[Pi]-12960 I x-66924 I x^2-62640 \[Pi] x^2+58320 I x^3+143712 I x^4+120960 \[Pi] x^4-102672 I x^5-156180 I x^6-116640 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+109310 I x^8+81024 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-43844 I x^10+9408 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,-1,x]-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^7 (1+x)^4) 2 G^5 m^5 \[Pi] (4320 \[Pi]-2160 I x-2160 \[Pi] x-19440 \[Pi] x^2+9900 I x^3+9360 \[Pi] x^3+34224 \[Pi] x^4-17860 I x^5-15660 \[Pi] x^5-29112 \[Pi] x^6+15602 I x^7+12343 \[Pi] x^7-56 I \[Pi]^2 x^7+11469 \[Pi] x^8-5716 I x^9-4510 \[Pi] x^9-28 I \[Pi]^2 x^9-844 \[Pi] x^10+234 I x^11-9 \[Pi] x^11+19 \[Pi] x^12)+(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Mu]] (1/(27 (-1+x)^4 x^7 (1+x)^4) 2 G^5 m^5 \[Pi] (-4320 \[Pi]+2160 I x+2160 \[Pi] x+19440 \[Pi] x^2-9900 I x^3-9360 \[Pi] x^3-34224 \[Pi] x^4+17860 I x^5+15660 \[Pi] x^5+29112 \[Pi] x^6-15602 I x^7-12343 \[Pi] x^7+56 I \[Pi]^2 x^7-11469 \[Pi] x^8+5716 I x^9+4510 \[Pi] x^9+28 I \[Pi]^2 x^9+844 \[Pi] x^10-234 I x^11+9 \[Pi] x^11-19 \[Pi] x^12)+(8 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Omega]])/(9 (-1+x)^3 x^2 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(5 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+G[0,x] (1/(81 (-1+x)^4 x^7 (1+x)^4) 2 G^5 m^5 \[Pi] (12960 \[Pi]-27324 I x-58320 \[Pi] x^2+121446 I x^3+102672 \[Pi] x^4-210936 I x^5-87336 \[Pi] x^6+175952 I x^7+3252 I \[Pi]^2 x^7+34407 \[Pi] x^8-91937 I x^9+2598 I \[Pi]^2 x^9-2532 \[Pi] x^10+306 I x^11+57 \[Pi] x^12)-(128 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,x]+G[0,\[Mu]] ((4 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11))/(27 (-1+x)^4 x^6 (1+x)^4)+(256 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Omega]] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))4 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+(I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(8 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(8 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+(5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4))-(I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (2160-10440 x^2+20160 x^4-19440 x^6+27 x^7+13504 x^8+117 x^9+1568 x^10-3 x^11+3 x^13) G[0,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-2160+10440 x^2-20160 x^4+19440 x^6+27 x^7-13504 x^8+117 x^9-1568 x^10-3 x^11+3 x^13) G[0,0,1,x]-(5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(1152 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+(G^5 m^5 \[Pi] (-1658880 I \[Pi]^2 x^3+2903040 I \[Pi]^2 x^5-78384420 I \[Pi]^2 x^7-17831880 I \[Pi]^2 x^9+31500 I \[Pi]^2 x^11-263208960 \[Pi] w[0][x]+148193280 I x w[0][x]+106721280 \[Pi] x w[0][x]+9676800 I \[Pi]^2 x w[0][x]+1209600000 \[Pi] x^2 w[0][x]-690647040 I x^3 w[0][x]-469739520 \[Pi] x^3 w[0][x]-40273920 I \[Pi]^2 x^3 w[0][x]-2191337472 \[Pi] x^4 w[0][x]+1274298880 I x^5 w[0][x]+805662720 \[Pi] x^5 w[0][x]+66854400 I \[Pi]^2 x^5 w[0][x]+1926111360 \[Pi] x^6 w[0][x]+43200 \[Pi]^3 x^6 w[0][x]-1248512000 I x^7 w[0][x]-661227520 \[Pi] x^7 w[0][x]-23716480 I \[Pi]^2 x^7 w[0][x]-16527360 \[Pi]^3 x^7 w[0][x]-940849320 \[Pi] x^8 w[0][x]+187200 \[Pi]^3 x^8 w[0][x]+526666240 I x^9 w[0][x]+382919680 \[Pi] x^9 w[0][x]-9731840 I \[Pi]^2 x^9 w[0][x]-13240320 \[Pi]^3 x^9 w[0][x]+93823420 \[Pi] x^10 w[0][x]-4800 \[Pi]^3 x^10 w[0][x]-9999360 I x^11 w[0][x]+2027520 \[Pi] x^11 w[0][x]+40320 I \[Pi]^2 x^11 w[0][x]-504160 \[Pi] x^12 w[0][x]+4800 \[Pi]^3 x^12 w[0][x]+972 \[Pi] x^14 w[0][x]+92344320 I x^7 Zeta[3] w[0][x]+76032000 I x^9 Zeta[3] w[0][x]+829440 \[Pi]^3 x^4 dw[0][x] w[0][x]-2280960 \[Pi]^3 x^6 dw[0][x] w[0][x]+40643730 \[Pi]^3 x^8 dw[0][x] w[0][x]-30276270 \[Pi]^3 x^10 dw[0][x] w[0][x]-8931690 \[Pi]^3 x^12 dw[0][x] w[0][x]+15750 \[Pi]^3 x^14 dw[0][x] w[0][x]-414720 \[Pi]^3 x^5 w[0][x]^2+17658000 \[Pi]^3 x^7 w[0][x]^2-10320795 \[Pi]^3 x^9 w[0][x]^2-6938370 \[Pi]^3 x^11 w[0][x]^2+15885 \[Pi]^3 x^13 w[0][x]^2))/(414720 (-1+x)^4 x^7 (1+x)^4 w[0][x])+G[0,2] (-((128 I G^5 m^5 \[Pi] (2+x^2) G[0,x]^2)/(9 (-1+x)^4 (1+x)^4))+(2 G^5 m^5 \[Pi] (32 I+81 \[Pi] x+128 I x^2-128 \[Pi] x^2+351 \[Pi] x^3-160 I x^4-64 \[Pi] x^4-9 \[Pi] x^5+9 \[Pi] x^7) G[0,\[Mu]])/(9 (-1+x)^4 x^2 (1+x)^4)-(2 G^5 m^5 \[Pi] (32 I+81 \[Pi] x+128 I x^2-128 \[Pi] x^2+351 \[Pi] x^3-160 I x^4-64 \[Pi] x^4-9 \[Pi] x^5+9 \[Pi] x^7) G[0,\[Omega]])/(9 (-1+x)^4 x^2 (1+x)^4)+(5 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+G[0,x] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))2 G^5 m^5 \[Pi] (-4320 I+18720 I x^2-31224 I x^4+243 \[Pi] x^5+25070 I x^6+1053 \[Pi] x^7-9500 I x^8-27 \[Pi] x^9-18 I x^10+27 \[Pi] x^11)+(256 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)-(256 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+(2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(6912 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (4976640 \[Pi]-1105920 I x-1105920 \[Pi] x-22394880 \[Pi] x^2+5068800 I x^3+4792320 \[Pi] x^3+39426048 \[Pi] x^4-9144320 I x^5-8017920 \[Pi] x^5-33537024 \[Pi] x^6+7988224 I x^7+6319616 \[Pi] x^7-28672 I \[Pi]^2 x^7+13212288 \[Pi] x^8-2926592 I x^9-2309120 \[Pi] x^9-14336 I \[Pi]^2 x^9-972288 \[Pi] x^10+119808 I x^11-4608 \[Pi] x^11+21888 \[Pi] x^12+55296 I \[Pi]^2 x^4 dw[0][x]-152064 I \[Pi]^2 x^6 dw[0][x]+2709582 I \[Pi]^2 x^8 dw[0][x]-2018418 I \[Pi]^2 x^10 dw[0][x]-595446 I \[Pi]^2 x^12 dw[0][x]+1050 I \[Pi]^2 x^14 dw[0][x]-27648 I \[Pi]^2 x^5 w[0][x]+1177200 I \[Pi]^2 x^7 w[0][x]-688053 I \[Pi]^2 x^9 w[0][x]-462558 I \[Pi]^2 x^11 w[0][x]+1059 I \[Pi]^2 x^13 w[0][x])));


(* eps^0 pole *)
amplitudeiM[0] = T[1] ((4096 I G^5 m^5 \[Pi] G[0,2]^4)/(9 x^2)+(4096 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x]^4)/(9 (-1+x)^4 x^2 (1+x)^4)+(4096 I G^5 m^5 \[Pi] G[0,\[Mu]]^4)/(9 x^2)+1/(27 (-1+x)^3 x (1+x)^4) 512 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6) G[0,\[Omega]]^3+(4096 I G^5 m^5 \[Pi] G[0,\[Omega]]^4)/(9 x^2)+G[0,\[Mu]]^3 (-(1/(27 (-1+x)^3 x (1+x)^4))512 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6)-(16384 I G^5 m^5 \[Pi] G[0,\[Omega]])/(9 x^2))+G[0,2]^3 (1/(27 (-1+x)^4 x (1+x)^4) 8 G^5 m^5 \[Pi] (32805 \[Pi]+7168 I x-6144 \[Pi] x-15309 \[Pi] x^2-16896 I x^3+9216 \[Pi] x^3-15309 \[Pi] x^4+15360 I x^5-6144 \[Pi] x^5+32805 \[Pi] x^6-5632 I x^7)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x])/(9 (-1+x)^4 x^2 (1+x)^4)-(16384 I G^5 m^5 \[Pi] G[0,\[Mu]])/(9 x^2)+(16384 I G^5 m^5 \[Pi] G[0,\[Omega]])/(9 x^2))+G[0,x]^3 ((256 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(27 (-1+x)^4 x (1+x)^4)-(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]])/(9 (-1+x)^4 x^2 (1+x)^4)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(9 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(9 (-1+x)^4 x^2 (1+x)^4))+1/(9 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi]^2 (-960+4896 x^2+112 I \[Pi] x^2-315 I \[Pi] x^3+8016 x^4-896 I \[Pi] x^4-4104 x^5+147 I \[Pi] x^5+37312 x^6+1344 I \[Pi] x^6+8352 x^7+147 I \[Pi] x^7-54768 x^8-896 I \[Pi] x^8-9336 x^9-315 I \[Pi] x^9+2112 x^10+112 I \[Pi] x^10) G[-1,-1,x]-(35 I G^5 m^5 \[Pi]^3 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(9 (-1+x)^4 x^2 (1+x)^4)+G[0,\[Omega]]^2 (1/(27 (-1+x)^4 x^2 (1+x)^4) 128 G^5 m^5 \[Pi] (-6 I \[Pi]^2-670 I x^2+573 \[Pi] x^2+192 I \[Pi]^2 x^2-513 \[Pi] x^3+1920 I x^4-1110 \[Pi] x^4-288 I \[Pi]^2 x^4+1044 \[Pi] x^5-2538 I x^6+909 \[Pi] x^6+192 I \[Pi]^2 x^6-1167 \[Pi] x^7+1288 I x^8+264 \[Pi] x^8-6 I \[Pi]^2 x^8)+(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]]^2 (1/(27 (-1+x)^4 x^2 (1+x)^4) 128 G^5 m^5 \[Pi] (-6 I \[Pi]^2-670 I x^2+573 \[Pi] x^2+192 I \[Pi]^2 x^2-513 \[Pi] x^3+1920 I x^4-1110 \[Pi] x^4-288 I \[Pi]^2 x^4+1044 \[Pi] x^5-2538 I x^6+909 \[Pi] x^6+192 I \[Pi]^2 x^6-1167 \[Pi] x^7+1288 I x^8+264 \[Pi] x^8-6 I \[Pi]^2 x^8)+1/(9 (-1+x)^3 x (1+x)^4) 512 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6) G[0,\[Omega]]+(8192 I G^5 m^5 \[Pi] G[0,\[Omega]]^2)/(3 x^2)+(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,2]^2 (1/(27 (-1+x)^4 x^2 (1+x)^4) 8 G^5 m^5 \[Pi] (-96 I \[Pi]^2-10720 I x^2+9168 \[Pi] x^2-10752 I \[Pi]^2 x^2-41553 \[Pi] x^3+30720 I x^4-17760 \[Pi] x^4-87552 I \[Pi]^2 x^4+84564 \[Pi] x^5-40608 I x^6+14544 \[Pi] x^6-24576 I \[Pi]^2 x^6-94527 \[Pi] x^7+20608 I x^8+4224 \[Pi] x^8-96 I \[Pi]^2 x^8)+(8192 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+(8192 I G^5 m^5 \[Pi] G[0,\[Mu]]^2)/(3 x^2)+1/(9 (-1+x)^4 x (1+x)^4) 32 G^5 m^5 \[Pi] (3645 \[Pi]+1792 I x-1536 \[Pi] x-1701 \[Pi] x^2-4224 I x^3+2304 \[Pi] x^3-1701 \[Pi] x^4+3840 I x^5-1536 \[Pi] x^5+3645 \[Pi] x^6-1408 I x^7) G[0,\[Omega]]+(8192 I G^5 m^5 \[Pi] G[0,\[Omega]]^2)/(3 x^2)+G[0,\[Mu]] (-(1/(9 (-1+x)^4 x (1+x)^4))32 G^5 m^5 \[Pi] (3645 \[Pi]+1792 I x-1536 \[Pi] x-1701 \[Pi] x^2-4224 I x^3+2304 \[Pi] x^3-1701 \[Pi] x^4+3840 I x^5-1536 \[Pi] x^5+3645 \[Pi] x^6-1408 I x^7)-(16384 I G^5 m^5 \[Pi] G[0,\[Omega]])/(3 x^2))-(260 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x] ((32 G^5 m^5 \[Pi] (3645 \[Pi]+264 I x-1701 \[Pi] x^2-1264 I x^3-1701 \[Pi] x^4+1416 I x^5+3645 \[Pi] x^6-2112 I x^7))/(9 (-1+x)^4 x (1+x)^4)-(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+1/(9 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi]^2 (4800-24480 x^2-560 I \[Pi] x^2-1575 I \[Pi] x^3-7824 x^4+4480 I \[Pi] x^4-20520 x^5+735 I \[Pi] x^5-168128 x^6-6720 I \[Pi] x^6+41760 x^7+735 I \[Pi] x^7+223152 x^8+4480 I \[Pi] x^8-46680 x^9-1575 I \[Pi] x^9-10560 x^10-560 I \[Pi] x^10) G[1,-1,x]+(7 I G^5 m^5 \[Pi]^3 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(9 (-1+x)^4 x^2 (1+x)^4)+(4 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+960 \[Pi] x^2-2700 \[Pi] x^3-1002 I x^4-9696 \[Pi] x^4+513 I x^5+1260 \[Pi] x^5-4664 I x^6+1584 \[Pi] x^6-1044 I x^7+1260 \[Pi] x^7+6846 I x^8-11424 \[Pi] x^8+1167 I x^9-2700 \[Pi] x^9-264 I x^10+960 \[Pi] x^10) G[-1,0,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (600 I-3060 I x^2+480 \[Pi] x^2-1350 \[Pi] x^3-978 I x^4-3840 \[Pi] x^4+2565 I x^5+630 \[Pi] x^5-21016 I x^6+5760 \[Pi] x^6-5220 I x^7+630 \[Pi] x^7+27894 I x^8-3840 \[Pi] x^8+5835 I x^9-1350 \[Pi] x^9-1320 I x^10+480 \[Pi] x^10) G[-1,0,1,x]+(100 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3-1002 I x^4-1056 \[Pi] x^4+513 I x^5+126 \[Pi] x^5-4664 I x^6-11376 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7+6846 I x^8-2784 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,-1,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (600 I-3060 I x^2+480 \[Pi] x^2-1350 \[Pi] x^3-978 I x^4-3840 \[Pi] x^4+2565 I x^5+630 \[Pi] x^5-21016 I x^6+5760 \[Pi] x^6-5220 I x^7+630 \[Pi] x^7+27894 I x^8-3840 \[Pi] x^8+5835 I x^9-1350 \[Pi] x^9-1320 I x^10+480 \[Pi] x^10) G[0,-1,1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (-180 I+918 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1419 I x^4+744 \[Pi] x^4+513 I x^5+126 \[Pi] x^5+15178 I x^6+12924 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7-8553 I x^8+2616 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-528 I x^10+96 \[Pi] x^10) G[0,0,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (-180 I+918 I x^2+96 \[Pi] x^2+270 \[Pi] x^3+1419 I x^4-1056 \[Pi] x^4-513 I x^5-126 \[Pi] x^5+15178 I x^6-11376 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7-8553 I x^8-2784 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-528 I x^10+96 \[Pi] x^10) G[0,0,1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (600 I-3060 I x^2+480 \[Pi] x^2+1350 \[Pi] x^3-978 I x^4-2976 \[Pi] x^4-2565 I x^5-630 \[Pi] x^5-21016 I x^6-43056 \[Pi] x^6+5220 I x^7-630 \[Pi] x^7+27894 I x^8-9312 \[Pi] x^8-5835 I x^9+1350 \[Pi] x^9-1320 I x^10+480 \[Pi] x^10) G[0,1,-1,x]-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,1,1,x]-(20 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (-600 I+3060 I x^2+384 \[Pi] x^2+1080 \[Pi] x^3+978 I x^4-5088 \[Pi] x^4+2565 I x^5-504 \[Pi] x^5+21016 I x^6-5328 \[Pi] x^6-5220 I x^7-504 \[Pi] x^7-27894 I x^8-6816 \[Pi] x^8+5835 I x^9+1080 \[Pi] x^9+1320 I x^10+384 \[Pi] x^10) G[1,0,-1,x]-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,0,1,x]-(20 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(64 I G^5 m^5 \[Pi] (80-225 x-808 x^2+105 x^3+132 x^4+105 x^5-952 x^6-225 x^7+80 x^8) G[-1,0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16-45 x-212 x^2+21 x^3-222 x^4+21 x^5-284 x^6-45 x^7+16 x^8) G[-1,0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(16 I G^5 m^5 \[Pi] (176-495 x-1792 x^2+231 x^3-1632 x^4+231 x^5-2368 x^6-495 x^7+176 x^8) G[0,-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (16-45 x+352 x^2+21 x^3-6288 x^4+21 x^5-416 x^6-45 x^7+16 x^8) G[0,-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-176 x^2+21 x^3-1896 x^4+21 x^5-464 x^6-45 x^7+16 x^8) G[0,0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (80-225 x-496 x^2+105 x^3-7176 x^4+105 x^5-1552 x^6-225 x^7+80 x^8) G[0,0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16-45 x+250 x^2+21 x^3+3135 x^4+21 x^5+718 x^6-45 x^7+16 x^8) G[0,0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16+45 x+250 x^2-21 x^3+3135 x^4-21 x^5+718 x^6+45 x^7+16 x^8) G[0,0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (80+225 x-496 x^2-105 x^3-7176 x^4-105 x^5-1552 x^6+225 x^7+80 x^8) G[0,0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-176 x^2-21 x^3-1896 x^4-21 x^5-464 x^6+45 x^7+16 x^8) G[0,0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (16+45 x+352 x^2-21 x^3-6288 x^4-21 x^5-416 x^6+45 x^7+16 x^8) G[0,1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(16 I G^5 m^5 \[Pi] (176+495 x-1792 x^2-231 x^3-1632 x^4-231 x^5-2368 x^6+495 x^7+176 x^8) G[0,1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(100 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-212 x^2-21 x^3-222 x^4-21 x^5-284 x^6+45 x^7+16 x^8) G[1,0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(64 I G^5 m^5 \[Pi] (80+225 x-808 x^2-105 x^3+132 x^4-105 x^5-952 x^6+225 x^7+80 x^8) G[1,0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(2048 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[GI[w[0][x]/x,x]/x,x])/((-1+x)^4 (1+x)^4)+(2048 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[(G[0,x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[(GI[1/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(2048 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[(GI[1/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[(GI[1/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(2048 G^5 m^5 \[Pi]^2 (1+6 x^2+2 x^4) GI[(GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(4096 G^5 m^5 \[Pi]^2 (1+6 x^2+2 x^4) GI[(GI[GI[w[0][x],x]/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(2048 G^5 m^5 \[Pi]^2 (1+6 x^2+2 x^4) GI[(GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[GI[w[0][x],x]/(-1+x),x])/(48 (-1+x)^4 (1+x)^4 w[0][x])-(5 G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[GI[w[0][x],x]/x,x])/(24 (-1+x)^4 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[GI[w[0][x],x]/(1+x),x])/(48 (-1+x)^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[GI[G[-1,x] w[0][x],x]/x,x])/(12 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[GI[(G[-1,x] w[0][x])/x,x]/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[GI[G[1,x] w[0][x],x]/x,x])/(12 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[GI[(G[1,x] w[0][x])/x,x]/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (-46080+6037623 x^2+16070992 x^4+1776493 x^6) GI[w[0][x],x])/(360 (-1+x)^4 x^2 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[G[-1,x] w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[(G[-1,x] w[0][x])/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[G[0,-1,x] w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[(G[0,-1,x] w[0][x])/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[G[0,1,x] w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[(G[0,1,x] w[0][x])/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[-1,0,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[1,0,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(-1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(1+x),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(384 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(192 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^4 (1+x)^4 w[0][x]) G^5 m^5 \[Pi]^3 GI[w[0][x]/x,x] (44273 I+113738 I x^2+17805 I x^4+24576 \[Pi] w[0][x]+147456 \[Pi] x^2 w[0][x]+49152 \[Pi] x^4 w[0][x])-1/(48 (-1+x)^4 (1+x)^4) I G^5 m^5 \[Pi]^3 G[0,0,x] (98304+589824 x^2+196608 x^4-88546 x dw[0][x]-138930 x^3 dw[0][x]+191866 x^5 dw[0][x]+35610 x^7 dw[0][x]-29976 w[0][x]-90379 x^2 w[0][x]+94870 x^4 w[0][x]+25485 x^6 w[0][x])-1/(720 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (46080 dw[0][x]-6083703 x^2 dw[0][x]-10033369 x^4 dw[0][x]+14294499 x^6 dw[0][x]+1776493 x^8 dw[0][x]-3754395 x w[0][x]-7703451 x^3 w[0][x]+12467933 x^5 w[0][x]+1627153 x^7 w[0][x])+1/(360 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (46080 dw[0][x]-6083703 x^2 dw[0][x]-10033369 x^4 dw[0][x]+14294499 x^6 dw[0][x]+1776493 x^8 dw[0][x]-3754395 x w[0][x]-7703451 x^3 w[0][x]+12467933 x^5 w[0][x]+1627153 x^7 w[0][x])-1/(720 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (46080 dw[0][x]-6083703 x^2 dw[0][x]-10033369 x^4 dw[0][x]+14294499 x^6 dw[0][x]+1776493 x^8 dw[0][x]-3754395 x w[0][x]-7703451 x^3 w[0][x]+12467933 x^5 w[0][x]+1627153 x^7 w[0][x])+1/(5760 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-184320 I dw[0][x]+24334812 I x^2 dw[0][x]-3984570 \[Pi] x^2 dw[0][x]+40133476 I x^4 dw[0][x]-6251850 \[Pi] x^4 dw[0][x]-57177996 I x^6 dw[0][x]+8633970 \[Pi] x^6 dw[0][x]-7105972 I x^8 dw[0][x]+1602450 \[Pi] x^8 dw[0][x]+15017580 I x w[0][x]-1348920 \[Pi] x w[0][x]+30813804 I x^3 w[0][x]-4067055 \[Pi] x^3 w[0][x]-49871732 I x^5 w[0][x]+4269150 \[Pi] x^5 w[0][x]-6508612 I x^7 w[0][x]+1146825 \[Pi] x^7 w[0][x])-1/(2880 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-184320 I dw[0][x]+24334812 I x^2 dw[0][x]-3984570 \[Pi] x^2 dw[0][x]+40133476 I x^4 dw[0][x]-6251850 \[Pi] x^4 dw[0][x]-57177996 I x^6 dw[0][x]+8633970 \[Pi] x^6 dw[0][x]-7105972 I x^8 dw[0][x]+1602450 \[Pi] x^8 dw[0][x]+15017580 I x w[0][x]-1348920 \[Pi] x w[0][x]+30813804 I x^3 w[0][x]-4067055 \[Pi] x^3 w[0][x]-49871732 I x^5 w[0][x]+4269150 \[Pi] x^5 w[0][x]-6508612 I x^7 w[0][x]+1146825 \[Pi] x^7 w[0][x])+1/(5760 (-1+x)^4 x (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-184320 I dw[0][x]+24334812 I x^2 dw[0][x]-3984570 \[Pi] x^2 dw[0][x]+40133476 I x^4 dw[0][x]-6251850 \[Pi] x^4 dw[0][x]-57177996 I x^6 dw[0][x]+8633970 \[Pi] x^6 dw[0][x]-7105972 I x^8 dw[0][x]+1602450 \[Pi] x^8 dw[0][x]+15017580 I x w[0][x]-1348920 \[Pi] x w[0][x]+30813804 I x^3 w[0][x]-4067055 \[Pi] x^3 w[0][x]-49871732 I x^5 w[0][x]+4269150 \[Pi] x^5 w[0][x]-6508612 I x^7 w[0][x]+1146825 \[Pi] x^7 w[0][x])+1/(8640 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi] G[0,1,x] (-5253120 I+3686400 \[Pi]-5529600 I x+19537920 I x^2-18800640 \[Pi] x^2-737280 I \[Pi]^2 x^2+26392320 I x^3-2073600 I \[Pi]^2 x^3+73322544 I x^4-30781440 \[Pi] x^4+3133440 I \[Pi]^2 x^4+102186000 I x^5-15759360 \[Pi] x^5+967680 I \[Pi]^2 x^5-75054560 I x^6-143278080 \[Pi] x^6+25712640 I \[Pi]^2 x^6+317798520 I x^7+32071680 \[Pi] x^7+967680 I \[Pi]^2 x^7-466854480 I x^8+210309120 \[Pi] x^8+7188480 I \[Pi]^2 x^8+89350176 I x^9-35850240 \[Pi] x^9-2073600 I \[Pi]^2 x^9+35051520 I x^10-8110080 \[Pi] x^10-737280 I \[Pi]^2 x^10-37800 I x^11+3984570 I \[Pi]^2 x^5 dw[0][x]+6251850 I \[Pi]^2 x^7 dw[0][x]-8633970 I \[Pi]^2 x^9 dw[0][x]-1602450 I \[Pi]^2 x^11 dw[0][x]+1348920 I \[Pi]^2 x^4 w[0][x]+4067055 I \[Pi]^2 x^6 w[0][x]-4269150 I \[Pi]^2 x^8 w[0][x]-1146825 I \[Pi]^2 x^10 w[0][x])+1/(8640 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi] G[0,-1,x] (-5253120 I-5529600 \[Pi]+5529600 I x+19537920 I x^2+28200960 \[Pi] x^2-737280 I \[Pi]^2 x^2-26392320 I x^3+2073600 I \[Pi]^2 x^3+73322544 I x^4+43591680 \[Pi] x^4+3133440 I \[Pi]^2 x^4-102186000 I x^5+15759360 \[Pi] x^5-967680 I \[Pi]^2 x^5-75054560 I x^6+466268160 \[Pi] x^6+25712640 I \[Pi]^2 x^6-317798520 I x^7-32071680 \[Pi] x^7-967680 I \[Pi]^2 x^7-466854480 I x^8-262748160 \[Pi] x^8+7188480 I \[Pi]^2 x^8-89350176 I x^9+35850240 \[Pi] x^9+2073600 I \[Pi]^2 x^9+35051520 I x^10-16220160 \[Pi] x^10-737280 I \[Pi]^2 x^10+37800 I x^11+3984570 I \[Pi]^2 x^5 dw[0][x]+6251850 I \[Pi]^2 x^7 dw[0][x]-8633970 I \[Pi]^2 x^9 dw[0][x]-1602450 I \[Pi]^2 x^11 dw[0][x]+1348920 I \[Pi]^2 x^4 w[0][x]+4067055 I \[Pi]^2 x^6 w[0][x]-4269150 I \[Pi]^2 x^8 w[0][x]-1146825 I \[Pi]^2 x^10 w[0][x])+(G^5 m^5 \[Pi] (2488320 I \[Pi]^2 x-326031642 I \[Pi]^2 x^3+53791695 \[Pi]^3 x^3-867833568 I \[Pi]^2 x^5+138191670 \[Pi]^3 x^5-95930622 I \[Pi]^2 x^7+21633075 \[Pi]^3 x^7+65111040 \[Pi] w[0][x]-36702720 I x w[0][x]-26334720 \[Pi] x w[0][x]-4907520 I \[Pi]^2 x w[0][x]-99072 I \[Pi]^4 x w[0][x]-278144640 \[Pi] x^2 w[0][x]-454931200 I x^3 w[0][x]+253011840 \[Pi] x^3 w[0][x]+199035702 I \[Pi]^2 x^3 w[0][x]-78266880 \[Pi]^3 x^3 w[0][x]+7732224 I \[Pi]^4 x^3 w[0][x]-952916076 \[Pi] x^4 w[0][x]+2462400 \[Pi]^3 x^4 w[0][x]-2466585816 I x^5 w[0][x]+1267194444 \[Pi] x^5 w[0][x]+138663780 I \[Pi]^2 x^5 w[0][x]-147386880 \[Pi]^3 x^5 w[0][x]+37338624 I \[Pi]^4 x^5 w[0][x]-2659777812 \[Pi] x^6 w[0][x]-5011200 \[Pi]^3 x^6 w[0][x]+2312887536 I x^7 w[0][x]+2398517352 \[Pi] x^7 w[0][x]+81351270 I \[Pi]^2 x^7 w[0][x]+114808320 \[Pi]^3 x^7 w[0][x]+14257152 I \[Pi]^4 x^7 w[0][x]-53910204 \[Pi] x^8 w[0][x]+5601600 \[Pi]^3 x^8 w[0][x]+645332200 I x^9 w[0][x]-14124660 \[Pi] x^9 w[0][x]+25067520 I \[Pi]^2 x^9 w[0][x]+3548160 \[Pi]^3 x^9 w[0][x]-99072 I \[Pi]^4 x^9 w[0][x]+1373436 \[Pi] x^10 w[0][x]+163036800 \[Pi] x^2 Zeta[3] w[0][x]-11203200 I x^3 Zeta[3] w[0][x]-40919040 \[Pi] x^3 Zeta[3] w[0][x]-76083840 \[Pi] x^4 Zeta[3] w[0][x]+742106880 I x^5 Zeta[3] w[0][x]-834416640 \[Pi] x^5 Zeta[3] w[0][x]-76083840 \[Pi] x^6 Zeta[3] w[0][x]-98478720 I x^7 Zeta[3] w[0][x]-160358400 \[Pi] x^7 Zeta[3] w[0][x]+163036800 \[Pi] x^8 Zeta[3] w[0][x]-124185600 I x^9 Zeta[3] w[0][x]-1244160 \[Pi]^3 x^2 dw[0][x] w[0][x]+164259981 \[Pi]^3 x^4 dw[0][x] w[0][x]+23907420 I \[Pi]^4 x^4 dw[0][x] w[0][x]+270900963 \[Pi]^3 x^6 dw[0][x] w[0][x]+37511100 I \[Pi]^4 x^6 dw[0][x] w[0][x]-385951473 \[Pi]^3 x^8 dw[0][x] w[0][x]-51803820 I \[Pi]^4 x^8 dw[0][x] w[0][x]-47965311 \[Pi]^3 x^10 dw[0][x] w[0][x]-9614700 I \[Pi]^4 x^10 dw[0][x] w[0][x]+101368665 \[Pi]^3 x^3 w[0][x]^2+8093520 I \[Pi]^4 x^3 w[0][x]^2+207993177 \[Pi]^3 x^5 w[0][x]^2+24402330 I \[Pi]^4 x^5 w[0][x]^2-336634191 \[Pi]^3 x^7 w[0][x]^2-25614900 I \[Pi]^4 x^7 w[0][x]^2-43933131 \[Pi]^3 x^9 w[0][x]^2-6880950 I \[Pi]^4 x^9 w[0][x]^2))/(38880 (-1+x)^4 x^3 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi] G[1,x] (1593828 I \[Pi]^2 x^4+4094568 I \[Pi]^2 x^6+640980 I \[Pi]^2 x^8+215040 I \[Pi]^2 w[0][x]-1096704 I \[Pi]^2 x^2 w[0][x]-79872 \[Pi]^3 x^2 w[0][x]-224640 \[Pi]^3 x^3 w[0][x]-763392 I \[Pi]^2 x^4 w[0][x]+1155072 \[Pi]^3 x^4 w[0][x]-919296 I \[Pi]^2 x^5 w[0][x]+104832 \[Pi]^3 x^5 w[0][x]-7768064 I \[Pi]^2 x^6 w[0][x]+1585152 \[Pi]^3 x^6 w[0][x]+1870848 I \[Pi]^2 x^7 w[0][x]+104832 \[Pi]^3 x^7 w[0][x]+10646016 I \[Pi]^2 x^8 w[0][x]+1597440 \[Pi]^3 x^8 w[0][x]-2091264 I \[Pi]^2 x^9 w[0][x]-224640 \[Pi]^3 x^9 w[0][x]-473088 I \[Pi]^2 x^10 w[0][x]-79872 \[Pi]^3 x^10 w[0][x]+1658880 I x^2 Zeta[3] w[0][x]+4665600 I x^3 Zeta[3] w[0][x]-16367616 I x^4 Zeta[3] w[0][x]-2177280 I x^5 Zeta[3] w[0][x]+4644864 I x^6 Zeta[3] w[0][x]-2177280 I x^7 Zeta[3] w[0][x]-19021824 I x^8 Zeta[3] w[0][x]+4665600 I x^9 Zeta[3] w[0][x]+1658880 I x^10 Zeta[3] w[0][x]-796914 \[Pi]^3 x^5 dw[0][x] w[0][x]-1250370 \[Pi]^3 x^7 dw[0][x] w[0][x]+1726794 \[Pi]^3 x^9 dw[0][x] w[0][x]+320490 \[Pi]^3 x^11 dw[0][x] w[0][x]-269784 \[Pi]^3 x^4 w[0][x]^2-813411 \[Pi]^3 x^6 w[0][x]^2+853830 \[Pi]^3 x^8 w[0][x]^2+229365 \[Pi]^3 x^10 w[0][x]^2))/(3456 (-1+x)^4 x^4 (1+x)^4 w[0][x])+G[0,x]^2 ((8192 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 32 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,x]+G[0,\[Omega]] ((256 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]] (-((256 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4))-(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(16 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(80 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(512 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,x])/((-1+x)^4 (1+x)^4)+(512 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,x])/((-1+x)^4 (1+x)^4)-(80 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(864 (-1+x)^4 x^2 (1+x)^4) G^5 m^5 \[Pi] (-368640 I-24576 I \[Pi]^2+958464 I x^2+933888 I \[Pi]^2 x^2-2101248 \[Pi] x^3+9773056 I x^4+5234688 I \[Pi]^2 x^4+4276224 \[Pi] x^5+26468352 I x^6+1818624 I \[Pi]^2 x^6-4780032 \[Pi] x^7+7532544 I x^8-24576 I \[Pi]^2 x^8-796914 I \[Pi]^2 x^3 dw[0][x]-1250370 I \[Pi]^2 x^5 dw[0][x]+1726794 I \[Pi]^2 x^7 dw[0][x]+320490 I \[Pi]^2 x^9 dw[0][x]-269784 I \[Pi]^2 x^2 w[0][x]-813411 I \[Pi]^2 x^4 w[0][x]+853830 I \[Pi]^2 x^6 w[0][x]+229365 I \[Pi]^2 x^8 w[0][x]))+G[0,\[Mu]] (-(1/(9 (-1+x)^3 x (1+x)^4))512 G^5 m^5 \[Pi] (-45 \[Pi]-112 I x+51 \[Pi] x-112 I x^2+72 \[Pi] x^2+152 I x^3-72 \[Pi] x^3+152 I x^4-51 \[Pi] x^4-88 I x^5+45 \[Pi] x^5-88 I x^6) G[0,\[Omega]]^2-(16384 I G^5 m^5 \[Pi] G[0,\[Omega]]^3)/(9 x^2)+(56 I G^5 m^5 \[Pi]^3 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(9 (-1+x)^4 x^2 (1+x)^4)+(32 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3-1002 I x^4-1056 \[Pi] x^4+513 I x^5+126 \[Pi] x^5-4664 I x^6-11376 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7+6846 I x^8-2784 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,-1,x]-1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (6 I \[Pi]^2+670 I x^2-573 \[Pi] x^2-192 I \[Pi]^2 x^2+513 \[Pi] x^3-1920 I x^4+1110 \[Pi] x^4+288 I \[Pi]^2 x^4-1044 \[Pi] x^5+2538 I x^6-909 \[Pi] x^6-192 I \[Pi]^2 x^6+1167 \[Pi] x^7-1288 I x^8-264 \[Pi] x^8+6 I \[Pi]^2 x^8)-(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(160 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16-45 x-176 x^2+21 x^3-1896 x^4+21 x^5-464 x^6-45 x^7+16 x^8) G[0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16+45 x-176 x^2-21 x^3-1896 x^4-21 x^5-464 x^6+45 x^7+16 x^8) G[0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(3 (-1+x)^4 (1+x)^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(6 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-(G^5 m^5 \[Pi] (4781484 I \[Pi]^2 x^3+12283704 I \[Pi]^2 x^5+1922940 I \[Pi]^2 x^7-552960 \[Pi] w[0][x]+276480 I x w[0][x]+276480 \[Pi] x w[0][x]+2639232 \[Pi] x^2 w[0][x]-43200 \[Pi]^3 x^2 w[0][x]+4696064 I x^3 w[0][x]-2777088 \[Pi] x^3 w[0][x]-2878848 I \[Pi]^2 x^3 w[0][x]+626688 \[Pi]^3 x^3 w[0][x]+7548984 \[Pi] x^4 w[0][x]+20160 \[Pi]^3 x^4 w[0][x]+13287936 I x^5 w[0][x]-1431552 \[Pi] x^5 w[0][x]-231168 I \[Pi]^2 x^5 w[0][x]+4036608 \[Pi]^3 x^5 w[0][x]+18457380 \[Pi] x^6 w[0][x]+20160 \[Pi]^3 x^6 w[0][x]-7953408 I x^7 w[0][x]-27648000 \[Pi] x^7 w[0][x]+2742912 I \[Pi]^2 x^7 w[0][x]+1290240 \[Pi]^3 x^7 w[0][x]+5191536 \[Pi] x^8 w[0][x]-43200 \[Pi]^3 x^8 w[0][x]-10307072 I x^9 w[0][x]-1692672 \[Pi] x^9 w[0][x]-202752 I \[Pi]^2 x^9 w[0][x]-11340 \[Pi] x^10 w[0][x]+847872 I x Zeta[3] w[0][x]-3059712 I x^3 Zeta[3] w[0][x]-25270272 I x^5 Zeta[3] w[0][x]-7041024 I x^7 Zeta[3] w[0][x]+847872 I x^9 Zeta[3] w[0][x]-2390742 \[Pi]^3 x^4 dw[0][x] w[0][x]-3751110 \[Pi]^3 x^6 dw[0][x] w[0][x]+5180382 \[Pi]^3 x^8 dw[0][x] w[0][x]+961470 \[Pi]^3 x^10 dw[0][x] w[0][x]-809352 \[Pi]^3 x^3 w[0][x]^2-2440233 \[Pi]^3 x^5 w[0][x]^2+2561490 \[Pi]^3 x^7 w[0][x]^2+688095 \[Pi]^3 x^9 w[0][x]^2))/(648 (-1+x)^4 x^3 (1+x)^4 w[0][x]))+G[0,\[Omega]] (-((56 I G^5 m^5 \[Pi]^3 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(9 (-1+x)^4 x^2 (1+x)^4))-(32 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3-1002 I x^4-1056 \[Pi] x^4+513 I x^5+126 \[Pi] x^5-4664 I x^6-11376 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7+6846 I x^8-2784 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,1,x]+(160 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16-45 x-176 x^2+21 x^3-1896 x^4+21 x^5-464 x^6-45 x^7+16 x^8) G[0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16+45 x-176 x^2-21 x^3-1896 x^4-21 x^5-464 x^6+45 x^7+16 x^8) G[0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(3 (-1+x)^4 (1+x)^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(6 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+(G^5 m^5 \[Pi] (4781484 I \[Pi]^2 x^3+12283704 I \[Pi]^2 x^5+1922940 I \[Pi]^2 x^7-552960 \[Pi] w[0][x]+276480 I x w[0][x]+276480 \[Pi] x w[0][x]+2639232 \[Pi] x^2 w[0][x]-43200 \[Pi]^3 x^2 w[0][x]+4696064 I x^3 w[0][x]-2777088 \[Pi] x^3 w[0][x]-2878848 I \[Pi]^2 x^3 w[0][x]+626688 \[Pi]^3 x^3 w[0][x]+7548984 \[Pi] x^4 w[0][x]+20160 \[Pi]^3 x^4 w[0][x]+13287936 I x^5 w[0][x]-1431552 \[Pi] x^5 w[0][x]-231168 I \[Pi]^2 x^5 w[0][x]+4036608 \[Pi]^3 x^5 w[0][x]+18457380 \[Pi] x^6 w[0][x]+20160 \[Pi]^3 x^6 w[0][x]-7953408 I x^7 w[0][x]-27648000 \[Pi] x^7 w[0][x]+2742912 I \[Pi]^2 x^7 w[0][x]+1290240 \[Pi]^3 x^7 w[0][x]+5191536 \[Pi] x^8 w[0][x]-43200 \[Pi]^3 x^8 w[0][x]-10307072 I x^9 w[0][x]-1692672 \[Pi] x^9 w[0][x]-202752 I \[Pi]^2 x^9 w[0][x]-11340 \[Pi] x^10 w[0][x]+847872 I x Zeta[3] w[0][x]-3059712 I x^3 Zeta[3] w[0][x]-25270272 I x^5 Zeta[3] w[0][x]-7041024 I x^7 Zeta[3] w[0][x]+847872 I x^9 Zeta[3] w[0][x]-2390742 \[Pi]^3 x^4 dw[0][x] w[0][x]-3751110 \[Pi]^3 x^6 dw[0][x] w[0][x]+5180382 \[Pi]^3 x^8 dw[0][x] w[0][x]+961470 \[Pi]^3 x^10 dw[0][x] w[0][x]-809352 \[Pi]^3 x^3 w[0][x]^2-2440233 \[Pi]^3 x^5 w[0][x]^2+2561490 \[Pi]^3 x^7 w[0][x]^2+688095 \[Pi]^3 x^9 w[0][x]^2))/(648 (-1+x)^4 x^3 (1+x)^4 w[0][x]))+G[0,x] (-((16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]]^3)/(9 (-1+x)^4 x^2 (1+x)^4))+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]]^3)/(9 (-1+x)^4 x^2 (1+x)^4)+G[0,\[Omega]]^2 ((256 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]]^2 ((256 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (-120 I+612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1002 I x^4-768 \[Pi] x^4-513 I x^5+126 \[Pi] x^5+4664 I x^6+1152 \[Pi] x^6+1044 I x^7+126 \[Pi] x^7-6846 I x^8-768 \[Pi] x^8-1167 I x^9-270 \[Pi] x^9+264 I x^10+96 \[Pi] x^10) G[-1,-1,x]-1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (600 I-3060 I x^2+480 \[Pi] x^2-1350 \[Pi] x^3-978 I x^4-3840 \[Pi] x^4+2565 I x^5+630 \[Pi] x^5-21016 I x^6+5760 \[Pi] x^6-5220 I x^7+630 \[Pi] x^7+27894 I x^8-3840 \[Pi] x^8+5835 I x^9-1350 \[Pi] x^9-1320 I x^10+480 \[Pi] x^10) G[-1,1,x]-1/(3 (-1+x)^4 x^4 (1+x)^4) 32 G^5 m^5 \[Pi] (-100 I+510 I x^2+807 I x^4+96 \[Pi] x^4+6614 I x^6+4176 \[Pi] x^6-5133 I x^8+672 \[Pi] x^8-88 I x^10) G[0,-1,x]+(32 G^5 m^5 \[Pi] (100 I-510 I x^2-807 I x^4+96 \[Pi] x^4-6614 I x^6+4176 \[Pi] x^6+5133 I x^8+672 \[Pi] x^8+88 I x^10) G[0,1,x])/(3 (-1+x)^4 x^4 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (-600 I+3060 I x^2+480 \[Pi] x^2+1350 \[Pi] x^3+978 I x^4-3840 \[Pi] x^4+2565 I x^5-630 \[Pi] x^5+21016 I x^6+5760 \[Pi] x^6-5220 I x^7-630 \[Pi] x^7-27894 I x^8-3840 \[Pi] x^8+5835 I x^9+1350 \[Pi] x^9+1320 I x^10+480 \[Pi] x^10) G[1,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,1,x]+G[0,\[Mu]] (1/(27 (-1+x)^4 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (90 I+6 I \[Pi]^2-234 I x^2+204 I \[Pi]^2 x^2+513 \[Pi] x^3-2386 I x^4+1314 I \[Pi]^2 x^4-1044 \[Pi] x^5-6462 I x^6+420 I \[Pi]^2 x^6+1167 \[Pi] x^7-1839 I x^8+6 I \[Pi]^2 x^8)-(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,x]+G[0,\[Omega]] (-((512 G^5 m^5 \[Pi] (90 \[Pi]+33 I x-42 \[Pi] x^2-158 I x^3-42 \[Pi] x^4+177 I x^5+90 \[Pi] x^6-264 I x^7))/(9 (-1+x)^4 x (1+x)^4))+(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,x])/((-1+x)^4 (1+x)^4)-(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,x])/((-1+x)^4 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Omega]] (1/(27 (-1+x)^4 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (-90 I-6 I \[Pi]^2+234 I x^2-204 I \[Pi]^2 x^2-513 \[Pi] x^3+2386 I x^4-1314 I \[Pi]^2 x^4+1044 \[Pi] x^5+6462 I x^6-420 I \[Pi]^2 x^6-1167 \[Pi] x^7+1839 I x^8-6 I \[Pi]^2 x^8)-1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-768 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+1152 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-768 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[1,x]+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,x])/((-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,x])/((-1+x)^4 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(4 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (48-135 x-496 x^2+63 x^3+24 x^4+63 x^5-592 x^6-135 x^7+48 x^8) G[-1,0,-1,x])/((-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (48-135 x-496 x^2+63 x^3+24 x^4+63 x^5-592 x^6-135 x^7+48 x^8) G[-1,0,1,x])/((-1+x)^4 x^2 (1+x)^4)-(100 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,-1,x])/((-1+x)^4 (1+x)^4)+(128 I G^5 m^5 \[Pi] (-6+339 x^2+38 x^4) G[0,-1,1,x])/((-1+x)^4 (1+x)^4)-(6400 I G^5 m^5 \[Pi] (2+27 x^2+6 x^4) G[0,0,-1,x])/((-1+x)^4 (1+x)^4)-(6400 I G^5 m^5 \[Pi] (2+27 x^2+6 x^4) G[0,0,1,x])/((-1+x)^4 (1+x)^4)+(128 I G^5 m^5 \[Pi] (-6+339 x^2+38 x^4) G[0,1,-1,x])/((-1+x)^4 (1+x)^4)-(128 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,1,x])/((-1+x)^4 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(100 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (48+135 x-496 x^2-63 x^3+24 x^4-63 x^5-592 x^6+135 x^7+48 x^8) G[1,0,-1,x])/((-1+x)^4 x^2 (1+x)^4)+(16 I G^5 m^5 \[Pi] (48+135 x-496 x^2-63 x^3+24 x^4-63 x^5-592 x^6+135 x^7+48 x^8) G[1,0,1,x])/((-1+x)^4 x^2 (1+x)^4)+(20 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(4 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(2048 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)+(G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(3 (-1+x)^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[G[-1,x] w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[(G[-1,x] w[0][x])/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[G[1,x] w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (44273+113738 x^2+17805 x^4) GI[(G[1,x] w[0][x])/x,x])/(6 (-1+x)^4 (1+x)^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(192 (-1+x)^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(6 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(12 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(8640 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi] G[1,x] (5253120 I-3686400 \[Pi]+5529600 I x-19537920 I x^2+18800640 \[Pi] x^2-122880 I \[Pi]^2 x^2-26392320 I x^3-345600 I \[Pi]^2 x^3-73322544 I x^4+30781440 \[Pi] x^4+3563520 I \[Pi]^2 x^4-102186000 I x^5+15759360 \[Pi] x^5+161280 I \[Pi]^2 x^5+75054560 I x^6+143278080 \[Pi] x^6+11243520 I \[Pi]^2 x^6-317798520 I x^7-32071680 \[Pi] x^7+161280 I \[Pi]^2 x^7+466854480 I x^8-210309120 \[Pi] x^8+5775360 I \[Pi]^2 x^8-89350176 I x^9+35850240 \[Pi] x^9-345600 I \[Pi]^2 x^9-35051520 I x^10+8110080 \[Pi] x^10-122880 I \[Pi]^2 x^10+37800 I x^11-3984570 I \[Pi]^2 x^5 dw[0][x]-6251850 I \[Pi]^2 x^7 dw[0][x]+8633970 I \[Pi]^2 x^9 dw[0][x]+1602450 I \[Pi]^2 x^11 dw[0][x]-1348920 I \[Pi]^2 x^4 w[0][x]-4067055 I \[Pi]^2 x^6 w[0][x]+4269150 I \[Pi]^2 x^8 w[0][x]+1146825 I \[Pi]^2 x^10 w[0][x])+(G^5 m^5 \[Pi] (71722260 I \[Pi]^2 x^3+184255560 I \[Pi]^2 x^5+28844100 I \[Pi]^2 x^7-22118400 \[Pi] w[0][x]+46172160 I x w[0][x]+105569280 \[Pi] x^2 w[0][x]-1728000 \[Pi]^3 x^2 w[0][x]-149506560 I x^3 w[0][x]+12672000 I \[Pi]^2 x^3 w[0][x]-26542080 \[Pi]^3 x^3 w[0][x]+301959360 \[Pi] x^4 w[0][x]+806400 \[Pi]^3 x^4 w[0][x]-1158075152 I x^5 w[0][x]+141803520 I \[Pi]^2 x^5 w[0][x]-159252480 \[Pi]^3 x^5 w[0][x]+738295200 \[Pi] x^6 w[0][x]+806400 \[Pi]^3 x^6 w[0][x]-3516159456 I x^7 w[0][x]-6128640 I \[Pi]^2 x^7 w[0][x]-53084160 \[Pi]^3 x^7 w[0][x]+207661440 \[Pi] x^8 w[0][x]-1728000 \[Pi]^3 x^8 w[0][x]-393450000 I x^9 w[0][x]-2027520 I \[Pi]^2 x^9 w[0][x]-453600 \[Pi] x^10 w[0][x]+33914880 I x Zeta[3] w[0][x]-67829760 I x^3 Zeta[3] w[0][x]+101744640 I x^5 Zeta[3] w[0][x]-67829760 I x^7 Zeta[3] w[0][x]+33914880 I x^9 Zeta[3] w[0][x]-35861130 \[Pi]^3 x^4 dw[0][x] w[0][x]-56266650 \[Pi]^3 x^6 dw[0][x] w[0][x]+77705730 \[Pi]^3 x^8 dw[0][x] w[0][x]+14422050 \[Pi]^3 x^10 dw[0][x] w[0][x]-12140280 \[Pi]^3 x^3 w[0][x]^2-36603495 \[Pi]^3 x^5 w[0][x]^2+38422350 \[Pi]^3 x^7 w[0][x]^2+10321425 \[Pi]^3 x^9 w[0][x]^2))/(25920 (-1+x)^4 x^3 (1+x)^4 w[0][x]))+G[0,2] ((16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,x]^3)/(9 (-1+x)^4 x^2 (1+x)^4)-(16384 I G^5 m^5 \[Pi] G[0,\[Mu]]^3)/(9 x^2)+1/(9 (-1+x)^4 x (1+x)^4) 128 G^5 m^5 \[Pi] (405 \[Pi]+448 I x-384 \[Pi] x-189 \[Pi] x^2-1056 I x^3+576 \[Pi] x^3-189 \[Pi] x^4+960 I x^5-384 \[Pi] x^5+405 \[Pi] x^6-352 I x^7) G[0,\[Omega]]^2+(16384 I G^5 m^5 \[Pi] G[0,\[Omega]]^3)/(9 x^2)+G[0,\[Mu]]^2 (1/(9 (-1+x)^4 x (1+x)^4) 128 G^5 m^5 \[Pi] (405 \[Pi]+448 I x-384 \[Pi] x-189 \[Pi] x^2-1056 I x^3+576 \[Pi] x^3-189 \[Pi] x^4+960 I x^5-384 \[Pi] x^5+405 \[Pi] x^6-352 I x^7)+(16384 I G^5 m^5 \[Pi] G[0,\[Omega]])/(3 x^2))+G[0,x]^2 ((128 G^5 m^5 \[Pi] (405 \[Pi]+66 I x-189 \[Pi] x^2-316 I x^3-189 \[Pi] x^4+354 I x^5+405 \[Pi] x^6-528 I x^7))/(9 (-1+x)^4 x (1+x)^4)-(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))-(52 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(100 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3-1002 I x^4-948 \[Pi] x^4+513 I x^5+126 \[Pi] x^5-4664 I x^6-17478 \[Pi] x^6-1044 I x^7+126 \[Pi] x^7+6846 I x^8-3468 \[Pi] x^8+1167 I x^9-270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,-1,x]+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (120 I-612 I x^2+96 \[Pi] x^2+270 \[Pi] x^3-1002 I x^4-876 \[Pi] x^4-513 I x^5-126 \[Pi] x^5-4664 I x^6+7254 \[Pi] x^6+1044 I x^7-126 \[Pi] x^7+6846 I x^8-84 \[Pi] x^8-1167 I x^9+270 \[Pi] x^9-264 I x^10+96 \[Pi] x^10) G[0,1,x]+(260 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(20 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16-45 x-176 x^2+21 x^3-1896 x^4+21 x^5-464 x^6-45 x^7+16 x^8) G[0,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16+45 x-176 x^2-21 x^3-1896 x^4-21 x^5-464 x^6+45 x^7+16 x^8) G[0,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(4096 I G^5 m^5 \[Pi]^3 (1+6 x^2+2 x^4) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)+(5 G^5 m^5 \[Pi]^2 (44273+113738 x^2+17805 x^4) GI[w[0][x],x])/(12 (-1+x)^4 (1+x)^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(96 (-1+x)^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])-1/(24 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(48 (-1+x)^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (88546 x dw[0][x]+227476 x^3 dw[0][x]+35610 x^5 dw[0][x]+29976 w[0][x]+120355 x^2 w[0][x]+25485 x^4 w[0][x])+1/(288 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi]^2 G[1,x] (-153600+783360 x^2-28672 I \[Pi] x^2-80640 I \[Pi] x^3+250368 x^4+229376 I \[Pi] x^4+656640 x^5+37632 I \[Pi] x^5+5380096 x^6-344064 I \[Pi] x^6-1336320 x^7+37632 I \[Pi] x^7-7140864 x^8+229376 I \[Pi] x^8+1493760 x^9-80640 I \[Pi] x^9+337920 x^10-28672 I \[Pi] x^10+265638 I \[Pi] x^5 dw[0][x]+416790 I \[Pi] x^7 dw[0][x]-575598 I \[Pi] x^9 dw[0][x]-106830 I \[Pi] x^11 dw[0][x]+89928 I \[Pi] x^4 w[0][x]+271137 I \[Pi] x^6 w[0][x]-284610 I \[Pi] x^8 w[0][x]-76455 I \[Pi] x^10 w[0][x])+(G^5 m^5 \[Pi] (-5976855 I \[Pi]^2 x^3-15354630 I \[Pi]^2 x^5-2403675 I \[Pi]^2 x^7-6220800 \[Pi] w[0][x]+1382400 I x w[0][x]+1382400 \[Pi] x w[0][x]+29691360 \[Pi] x^2 w[0][x]-486000 \[Pi]^3 x^2 w[0][x]+23480320 I x^3 w[0][x]-13885440 \[Pi] x^3 w[0][x]-14394240 I \[Pi]^2 x^3 w[0][x]-3502080 \[Pi]^3 x^3 w[0][x]+104948190 \[Pi] x^4 w[0][x]+226800 \[Pi]^3 x^4 w[0][x]+66439680 I x^5 w[0][x]-7157760 \[Pi] x^5 w[0][x]-1155840 I \[Pi]^2 x^5 w[0][x]-19630080 \[Pi]^3 x^5 w[0][x]+307564065 \[Pi] x^6 w[0][x]+226800 \[Pi]^3 x^6 w[0][x]-39767040 I x^7 w[0][x]-138240000 \[Pi] x^7 w[0][x]+13714560 I \[Pi]^2 x^7 w[0][x]-6819840 \[Pi]^3 x^7 w[0][x]+86480892 \[Pi] x^8 w[0][x]-486000 \[Pi]^3 x^8 w[0][x]-51535360 I x^9 w[0][x]-8463360 \[Pi] x^9 w[0][x]-1013760 I \[Pi]^2 x^9 w[0][x]-70875 \[Pi] x^10 w[0][x]+4239360 I x Zeta[3] w[0][x]-15298560 I x^3 Zeta[3] w[0][x]-126351360 I x^5 Zeta[3] w[0][x]-35205120 I x^7 Zeta[3] w[0][x]+4239360 I x^9 Zeta[3] w[0][x]-414720 I \[Pi]^2 x^2 dw[0][x] w[0][x]+54753327 I \[Pi]^2 x^4 dw[0][x] w[0][x]-11953710 \[Pi]^3 x^4 dw[0][x] w[0][x]+90300321 I \[Pi]^2 x^6 dw[0][x] w[0][x]-18755550 \[Pi]^3 x^6 dw[0][x] w[0][x]-128650491 I \[Pi]^2 x^8 dw[0][x] w[0][x]+25901910 \[Pi]^3 x^8 dw[0][x] w[0][x]-15988437 I \[Pi]^2 x^10 dw[0][x] w[0][x]+4807350 \[Pi]^3 x^10 dw[0][x] w[0][x]+33789555 I \[Pi]^2 x^3 w[0][x]^2-4046760 \[Pi]^3 x^3 w[0][x]^2+69331059 I \[Pi]^2 x^5 w[0][x]^2-12201165 \[Pi]^3 x^5 w[0][x]^2-112211397 I \[Pi]^2 x^7 w[0][x]^2+12807450 \[Pi]^3 x^7 w[0][x]^2-14644377 I \[Pi]^2 x^9 w[0][x]^2+3440475 \[Pi]^3 x^9 w[0][x]^2))/(3240 (-1+x)^4 x^3 (1+x)^4 w[0][x])+G[0,\[Mu]] (-(1/(9 (-1+x)^4 x (1+x)^4))256 G^5 m^5 \[Pi] (405 \[Pi]+448 I x-384 \[Pi] x-189 \[Pi] x^2-1056 I x^3+576 \[Pi] x^3-189 \[Pi] x^4+960 I x^5-384 \[Pi] x^5+405 \[Pi] x^6-352 I x^7) G[0,\[Omega]]-(16384 I G^5 m^5 \[Pi] G[0,\[Omega]]^2)/(3 x^2)+(160 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(54 (-1+x)^4 x^2 (1+x)^4) G^5 m^5 \[Pi] (3072 I \[Pi]^2+343040 I x^2-293376 \[Pi] x^2-98304 I \[Pi]^2 x^2+590976 \[Pi] x^3-983040 I x^4+568320 \[Pi] x^4+147456 I \[Pi]^2 x^4-1202688 \[Pi] x^5+1299456 I x^6-465408 \[Pi] x^6-98304 I \[Pi]^2 x^6+1344384 \[Pi] x^7-659456 I x^8-135168 \[Pi] x^8+3072 I \[Pi]^2 x^8+796914 I \[Pi]^2 x^3 dw[0][x]+1250370 I \[Pi]^2 x^5 dw[0][x]-1726794 I \[Pi]^2 x^7 dw[0][x]-320490 I \[Pi]^2 x^9 dw[0][x]+269784 I \[Pi]^2 x^2 w[0][x]+813411 I \[Pi]^2 x^4 w[0][x]-853830 I \[Pi]^2 x^6 w[0][x]-229365 I \[Pi]^2 x^8 w[0][x]))+G[0,\[Omega]] (-((160 G^5 m^5 \[Pi]^2 (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[0,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(54 (-1+x)^4 x^2 (1+x)^4) G^5 m^5 \[Pi] (-3072 I \[Pi]^2-343040 I x^2+293376 \[Pi] x^2+98304 I \[Pi]^2 x^2-590976 \[Pi] x^3+983040 I x^4-568320 \[Pi] x^4-147456 I \[Pi]^2 x^4+1202688 \[Pi] x^5-1299456 I x^6+465408 \[Pi] x^6+98304 I \[Pi]^2 x^6-1344384 \[Pi] x^7+659456 I x^8+135168 \[Pi] x^8-3072 I \[Pi]^2 x^8-796914 I \[Pi]^2 x^3 dw[0][x]-1250370 I \[Pi]^2 x^5 dw[0][x]+1726794 I \[Pi]^2 x^7 dw[0][x]+320490 I \[Pi]^2 x^9 dw[0][x]-269784 I \[Pi]^2 x^2 w[0][x]-813411 I \[Pi]^2 x^4 w[0][x]+853830 I \[Pi]^2 x^6 w[0][x]+229365 I \[Pi]^2 x^8 w[0][x]))+G[0,x] ((16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Mu]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+(16384 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)-1/(9 (-1+x)^4 x^4 (1+x)^4) 32 G^5 m^5 \[Pi] (240 I-1224 I x^2+432 \[Pi] x^2+1215 \[Pi] x^3-2004 I x^4-3456 \[Pi] x^4-1026 I x^5-567 \[Pi] x^5-9328 I x^6+5184 \[Pi] x^6+2088 I x^7-567 \[Pi] x^7+13692 I x^8-3456 \[Pi] x^8-2334 I x^9+1215 \[Pi] x^9-528 I x^10+432 \[Pi] x^10) G[1,x]+G[0,\[Omega]] ((256 G^5 m^5 \[Pi] (405 \[Pi]+66 I x-189 \[Pi] x^2-316 I x^3-189 \[Pi] x^4+354 I x^5+405 \[Pi] x^6-528 I x^7))/(9 (-1+x)^4 x (1+x)^4)-(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]] (-((256 G^5 m^5 \[Pi] (405 \[Pi]+66 I x-189 \[Pi] x^2-316 I x^3-189 \[Pi] x^4+354 I x^5+405 \[Pi] x^6-528 I x^7))/(9 (-1+x)^4 x (1+x)^4))-(32768 I G^5 m^5 \[Pi] (1-x^2+x^4)^2 G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+(256 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(32 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[-1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,-1,x])/((-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+87 x^2+14 x^4) G[0,1,x])/((-1+x)^4 (1+x)^4)-(160 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,-1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+(32 I G^5 m^5 \[Pi] (16+45 x-128 x^2-21 x^3+192 x^4-21 x^5-128 x^6+45 x^7+16 x^8) G[1,1,x])/(3 (-1+x)^4 x^2 (1+x)^4)+1/(432 (-1+x)^4 x^2 (1+x)^4) G^5 m^5 \[Pi] (-368640 I-24576 I \[Pi]^2+958464 I x^2-835584 I \[Pi]^2 x^2-4727808 \[Pi] x^3+9773056 I x^4-5382144 I \[Pi]^2 x^4+9621504 \[Pi] x^5+26468352 I x^6-1720320 I \[Pi]^2 x^6-10755072 \[Pi] x^7+7532544 I x^8-24576 I \[Pi]^2 x^8-2390742 I \[Pi]^2 x^3 dw[0][x]-3751110 I \[Pi]^2 x^5 dw[0][x]+5180382 I \[Pi]^2 x^7 dw[0][x]+961470 I \[Pi]^2 x^9 dw[0][x]-809352 I \[Pi]^2 x^2 w[0][x]-2440233 I \[Pi]^2 x^4 w[0][x]+2561490 I \[Pi]^2 x^6 w[0][x]+688095 I \[Pi]^2 x^8 w[0][x])))+G[-1,x] (-((128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,x]^3)/(9 (-1+x)^4 x^2 (1+x)^4))+G[0,2]^2 ((388 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8))/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,x])/(3 (-1+x)^4 x^2 (1+x)^4))+(128 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi]^2 (960-4896 x^2-112 I \[Pi] x^2+315 I \[Pi] x^3-8016 x^4+896 I \[Pi] x^4+4104 x^5-147 I \[Pi] x^5-37312 x^6-1344 I \[Pi] x^6-8352 x^7-147 I \[Pi] x^7+54768 x^8+896 I \[Pi] x^8+9336 x^9+315 I \[Pi] x^9-2112 x^10-112 I \[Pi] x^10) G[0,\[Omega]]+(128 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x]^2 (1/(9 (-1+x)^4 x^4 (1+x)^4) 32 G^5 m^5 \[Pi] (-120 I+612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1002 I x^4-768 \[Pi] x^4-513 I x^5+126 \[Pi] x^5+4664 I x^6+1152 \[Pi] x^6+1044 I x^7+126 \[Pi] x^7-6846 I x^8-768 \[Pi] x^8-1167 I x^9-270 \[Pi] x^9+264 I x^10+96 \[Pi] x^10)+(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)-(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4))+G[0,\[Mu]] (1/(9 (-1+x)^4 x^4 (1+x)^4) 8 G^5 m^5 \[Pi]^2 (-960+4896 x^2+112 I \[Pi] x^2-315 I \[Pi] x^3+8016 x^4-896 I \[Pi] x^4-4104 x^5+147 I \[Pi] x^5+37312 x^6+1344 I \[Pi] x^6+8352 x^7+147 I \[Pi] x^7-54768 x^8-896 I \[Pi] x^8-9336 x^9-315 I \[Pi] x^9+2112 x^10+112 I \[Pi] x^10)-(256 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4))-(G^5 m^5 \[Pi] (7969140 I \[Pi]^2 x^4+20472840 I \[Pi]^2 x^6+3204900 I \[Pi]^2 x^8+10506240 \[Pi] w[0][x]+1075200 I \[Pi]^2 w[0][x]-11059200 \[Pi] x w[0][x]-39075840 \[Pi] x^2 w[0][x]-5483520 I \[Pi]^2 x^2 w[0][x]-92160 \[Pi]^3 x^2 w[0][x]+52784640 \[Pi] x^3 w[0][x]+259200 \[Pi]^3 x^3 w[0][x]-146645088 \[Pi] x^4 w[0][x]-3816960 I \[Pi]^2 x^4 w[0][x]+3317760 \[Pi]^3 x^4 w[0][x]+204372000 \[Pi] x^5 w[0][x]+4596480 I \[Pi]^2 x^5 w[0][x]-120960 \[Pi]^3 x^5 w[0][x]+150109120 \[Pi] x^6 w[0][x]-38840320 I \[Pi]^2 x^6 w[0][x]+11612160 \[Pi]^3 x^6 w[0][x]+635597040 \[Pi] x^7 w[0][x]-9354240 I \[Pi]^2 x^7 w[0][x]-120960 \[Pi]^3 x^7 w[0][x]+933708960 \[Pi] x^8 w[0][x]+53230080 I \[Pi]^2 x^8 w[0][x]+5529600 \[Pi]^3 x^8 w[0][x]+178700352 \[Pi] x^9 w[0][x]+10456320 I \[Pi]^2 x^9 w[0][x]+259200 \[Pi]^3 x^9 w[0][x]-70103040 \[Pi] x^10 w[0][x]-2365440 I \[Pi]^2 x^10 w[0][x]-92160 \[Pi]^3 x^10 w[0][x]-75600 \[Pi] x^11 w[0][x]+8294400 I x^2 Zeta[3] w[0][x]-23328000 I x^3 Zeta[3] w[0][x]-81838080 I x^4 Zeta[3] w[0][x]+10886400 I x^5 Zeta[3] w[0][x]+23224320 I x^6 Zeta[3] w[0][x]+10886400 I x^7 Zeta[3] w[0][x]-95109120 I x^8 Zeta[3] w[0][x]-23328000 I x^9 Zeta[3] w[0][x]+8294400 I x^10 Zeta[3] w[0][x]-3984570 \[Pi]^3 x^5 dw[0][x] w[0][x]-6251850 \[Pi]^3 x^7 dw[0][x] w[0][x]+8633970 \[Pi]^3 x^9 dw[0][x] w[0][x]+1602450 \[Pi]^3 x^11 dw[0][x] w[0][x]-1348920 \[Pi]^3 x^4 w[0][x]^2-4067055 \[Pi]^3 x^6 w[0][x]^2+4269150 \[Pi]^3 x^8 w[0][x]^2+1146825 \[Pi]^3 x^10 w[0][x]^2))/(17280 (-1+x)^4 x^4 (1+x)^4 w[0][x])+G[0,2] (-((128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,x]^2)/(3 (-1+x)^4 x^2 (1+x)^4))-(416 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)+(416 G^5 m^5 \[Pi]^2 (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,x] (1/(9 (-1+x)^4 x^4 (1+x)^4) 32 G^5 m^5 \[Pi] (-240 I+1224 I x^2+432 \[Pi] x^2-1215 \[Pi] x^3+2004 I x^4-3456 \[Pi] x^4-1026 I x^5+567 \[Pi] x^5+9328 I x^6+5184 \[Pi] x^6+2088 I x^7+567 \[Pi] x^7-13692 I x^8-3456 \[Pi] x^8-2334 I x^9-1215 \[Pi] x^9+528 I x^10+432 \[Pi] x^10)+(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]])/(3 (-1+x)^4 x^2 (1+x)^4)-(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4))+1/(288 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi]^2 (399360-2036736 x^2-28672 I \[Pi] x^2+80640 I \[Pi] x^3-2302464 x^4+229376 I \[Pi] x^4+1707264 x^5-37632 I \[Pi] x^5-14931968 x^6-344064 I \[Pi] x^6-3474432 x^7-37632 I \[Pi] x^7+21161472 x^8+229376 I \[Pi] x^8+3883776 x^9+80640 I \[Pi] x^9-878592 x^10-28672 I \[Pi] x^10+265638 I \[Pi] x^5 dw[0][x]+416790 I \[Pi] x^7 dw[0][x]-575598 I \[Pi] x^9 dw[0][x]-106830 I \[Pi] x^11 dw[0][x]+89928 I \[Pi] x^4 w[0][x]+271137 I \[Pi] x^6 w[0][x]-284610 I \[Pi] x^8 w[0][x]-76455 I \[Pi] x^10 w[0][x]))+G[0,x] (-((128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Mu]]^2)/(3 (-1+x)^4 x^2 (1+x)^4))+1/(9 (-1+x)^4 x^4 (1+x)^4) 64 G^5 m^5 \[Pi] (-120 I+612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1002 I x^4-768 \[Pi] x^4-513 I x^5+126 \[Pi] x^5+4664 I x^6+1152 \[Pi] x^6+1044 I x^7+126 \[Pi] x^7-6846 I x^8-768 \[Pi] x^8-1167 I x^9-270 \[Pi] x^9+264 I x^10+96 \[Pi] x^10) G[0,\[Omega]]-(128 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]]^2)/(3 (-1+x)^4 x^2 (1+x)^4)+G[0,\[Mu]] (-(1/(9 (-1+x)^4 x^4 (1+x)^4))64 G^5 m^5 \[Pi] (-120 I+612 I x^2+96 \[Pi] x^2-270 \[Pi] x^3+1002 I x^4-768 \[Pi] x^4-513 I x^5+126 \[Pi] x^5+4664 I x^6+1152 \[Pi] x^6+1044 I x^7+126 \[Pi] x^7-6846 I x^8-768 \[Pi] x^8-1167 I x^9-270 \[Pi] x^9+264 I x^10+96 \[Pi] x^10)+(256 I G^5 m^5 \[Pi] (16-45 x-128 x^2+21 x^3+192 x^4+21 x^5-128 x^6-45 x^7+16 x^8) G[0,\[Omega]])/(3 (-1+x)^4 x^2 (1+x)^4))+1/(8640 (-1+x)^4 x^4 (1+x)^4) G^5 m^5 \[Pi] (5253120 I+3686400 \[Pi]-5529600 I x-19537920 I x^2-18800640 \[Pi] x^2-122880 I \[Pi]^2 x^2+26392320 I x^3+345600 I \[Pi]^2 x^3-73322544 I x^4-30781440 \[Pi] x^4+3563520 I \[Pi]^2 x^4+102186000 I x^5+15759360 \[Pi] x^5-161280 I \[Pi]^2 x^5+75054560 I x^6-143278080 \[Pi] x^6+11243520 I \[Pi]^2 x^6+317798520 I x^7-32071680 \[Pi] x^7-161280 I \[Pi]^2 x^7+466854480 I x^8+210309120 \[Pi] x^8+5775360 I \[Pi]^2 x^8+89350176 I x^9+35850240 \[Pi] x^9+345600 I \[Pi]^2 x^9-35051520 I x^10-8110080 \[Pi] x^10-122880 I \[Pi]^2 x^10-37800 I x^11-3984570 I \[Pi]^2 x^5 dw[0][x]-6251850 I \[Pi]^2 x^7 dw[0][x]+8633970 I \[Pi]^2 x^9 dw[0][x]+1602450 I \[Pi]^2 x^11 dw[0][x]-1348920 I \[Pi]^2 x^4 w[0][x]-4067055 I \[Pi]^2 x^6 w[0][x]+4269150 I \[Pi]^2 x^8 w[0][x]+1146825 I \[Pi]^2 x^10 w[0][x]))))+T[2] ((2048 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x]^4)/(27 (-1+x)^4 (1+x)^4)+G[0,2]^3 (1/(27 (-1+x)^4 x^2 (1+x)^4) 4 G^5 m^5 \[Pi] (3072 I+19683 \[Pi] x-6656 I x^2-4096 \[Pi] x^2+6561 \[Pi] x^3+7168 I x^4+4096 \[Pi] x^4-8019 \[Pi] x^5-3584 I x^6-3072 \[Pi] x^6+16767 \[Pi] x^7)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x])/(27 (-1+x)^4 (1+x)^4))-1/(27 (-1+x)^3 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Mu]]^3+1/(27 (-1+x)^3 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Omega]]^3+G[0,x]^3 ((128 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(81 (-1+x)^4 x^4 (1+x)^4)-(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]])/(27 (-1+x)^4 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(27 (-1+x)^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(27 (-1+x)^4 x^6 (1+x)^4))+1/(54 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi]^2 (29952+3360 I \[Pi]-34560 x-146592 x^2-16464 I \[Pi] x^2+157824 x^3+297792 x^4+32256 I \[Pi] x^4-281592 x^5-567 I \[Pi] x^5-189328 x^6-32480 I \[Pi] x^6+238608 x^7-189 I \[Pi] x^7+104992 x^8+16352 I \[Pi] x^8-95208 x^9+231 I \[Pi] x^9-106992 x^10-3696 I \[Pi] x^10-336 x^11-483 I \[Pi] x^11) G[-1,-1,x]+(35 I G^5 m^5 \[Pi]^3 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(54 (-1+x)^4 x^6 (1+x)^4)+G[0,\[Omega]]^2 (1/(27 (-1+x)^4 x^5 (1+x)^4) 64 G^5 m^5 \[Pi] (-1440 \[Pi]+720 I x+720 \[Pi] x+6576 \[Pi] x^2-3708 I x^3-3168 \[Pi] x^3-11733 \[Pi] x^4+7310 I x^5+5647 \[Pi] x^5+112 I \[Pi]^2 x^5+9942 \[Pi] x^6-7192 I x^7-4702 \[Pi] x^7-112 I \[Pi]^2 x^7-3967 \[Pi] x^8+2978 I x^9+2139 \[Pi] x^9+84 I \[Pi]^2 x^9-14 \[Pi] x^10-108 I x^11)-(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]]^2 (1/(27 (-1+x)^4 x^5 (1+x)^4) 64 G^5 m^5 \[Pi] (-1440 \[Pi]+720 I x+720 \[Pi] x+6576 \[Pi] x^2-3708 I x^3-3168 \[Pi] x^3-11733 \[Pi] x^4+7310 I x^5+5647 \[Pi] x^5+112 I \[Pi]^2 x^5+9942 \[Pi] x^6-7192 I x^7-4702 \[Pi] x^7-112 I \[Pi]^2 x^7-3967 \[Pi] x^8+2978 I x^9+2139 \[Pi] x^9+84 I \[Pi]^2 x^9-14 \[Pi] x^10-108 I x^11)+1/(9 (-1+x)^3 x^2 (1+x)^4) 256 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Omega]]-(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,2]^2 (1/(27 (-1+x)^4 x^5 (1+x)^4) 4 G^5 m^5 \[Pi] (-116640 \[Pi]+11520 I x+11520 \[Pi] x+532656 \[Pi] x^2-59328 I x^3-50688 \[Pi] x^3-950373 \[Pi] x^4+116960 I x^5+90352 \[Pi] x^5-39680 I \[Pi]^2 x^5+805302 \[Pi] x^6-115072 I x^7-75232 \[Pi] x^7-70912 I \[Pi]^2 x^7-321327 \[Pi] x^8+47648 I x^9+34224 \[Pi] x^9-12480 I \[Pi]^2 x^9-1134 \[Pi] x^10-1728 I x^11)+(4096 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x]^2)/(9 (-1+x)^4 (1+x)^4)-1/(9 (-1+x)^4 x^2 (1+x)^4) 16 G^5 m^5 \[Pi] (768 I+2187 \[Pi] x-1664 I x^2-1024 \[Pi] x^2+729 \[Pi] x^3+1792 I x^4+1024 \[Pi] x^4-891 \[Pi] x^5-896 I x^6-768 \[Pi] x^6+1863 \[Pi] x^7) G[0,\[Mu]]+1/(9 (-1+x)^4 x^2 (1+x)^4) 16 G^5 m^5 \[Pi] (768 I+2187 \[Pi] x-1664 I x^2-1024 \[Pi] x^2+729 \[Pi] x^3+1792 I x^4+1024 \[Pi] x^4-891 \[Pi] x^5-896 I x^6-768 \[Pi] x^6+1863 \[Pi] x^7) G[0,\[Omega]]-(130 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x] (1/(27 (-1+x)^4 x^4 (1+x)^4) 16 G^5 m^5 \[Pi] (-5760 I+27648 I x^2+6561 \[Pi] x^3-50168 I x^4+2187 \[Pi] x^5+42992 I x^6-2673 \[Pi] x^7-19800 I x^8+5589 \[Pi] x^9)-(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(54 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi]^2 (-149760-16800 I \[Pi]-172800 x+739872 x^2+82320 I \[Pi] x^2+789120 x^3-1502784 x^4-161280 I \[Pi] x^4-1407960 x^5-2835 I \[Pi] x^5+1126352 x^6+162400 I \[Pi] x^6+1193040 x^7-945 I \[Pi] x^7-621728 x^8-81760 I \[Pi] x^8-476040 x^9+1155 I \[Pi] x^9+458928 x^10+18480 I \[Pi] x^10-1680 x^11-2415 I \[Pi] x^11) G[1,-1,x]+(7 I G^5 m^5 \[Pi]^3 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(54 (-1+x)^4 x^6 (1+x)^4)-(2 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (3744 I+47520 \[Pi]-4320 I x-18324 I x^2-178416 \[Pi] x^2+19728 I x^3+37224 I x^4+238464 \[Pi] x^4-35199 I x^5+4860 \[Pi] x^5-23666 I x^6-96288 \[Pi] x^6+29826 I x^7+1620 \[Pi] x^7+13124 I x^8+18528 \[Pi] x^8-11901 I x^9-1980 \[Pi] x^9-13374 I x^10+23040 \[Pi] x^10-42 I x^11+4140 \[Pi] x^11) G[-1,0,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (18720 I-14400 \[Pi]-21600 I x-92484 I x^2+70560 \[Pi] x^2+98640 I x^3+187848 I x^4-138240 \[Pi] x^4-175995 I x^5+2430 \[Pi] x^5-140794 I x^6+139200 \[Pi] x^6+149130 I x^7+810 \[Pi] x^7+77716 I x^8-70080 \[Pi] x^8-59505 I x^9-990 \[Pi] x^9-57366 I x^10+15840 \[Pi] x^10-210 I x^11+2070 \[Pi] x^11) G[-1,0,1,x]-(50 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (3744 I+4320 \[Pi]-4320 I x-18324 I x^2-21168 \[Pi] x^2+19728 I x^3+37224 I x^4+41472 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-23666 I x^6-27168 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+13124 I x^8+47904 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-13374 I x^10-288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,-1,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (18720 I-14400 \[Pi]-21600 I x-92484 I x^2+70560 \[Pi] x^2+98640 I x^3+187848 I x^4-138240 \[Pi] x^4-175995 I x^5+2430 \[Pi] x^5-140794 I x^6+139200 \[Pi] x^6+149130 I x^7+810 \[Pi] x^7+77716 I x^8-70080 \[Pi] x^8-59505 I x^9-990 \[Pi] x^9-57366 I x^10+15840 \[Pi] x^10-210 I x^11+2070 \[Pi] x^11) G[0,-1,1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-5616 I-4680 \[Pi]-4320 I x+11502 I x^2+22932 \[Pi] x^2+19728 I x^3+684 I x^4-44928 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-41651 I x^6+28632 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-4162 I x^8-51096 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+14481 I x^10-288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,0,-1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (5616 I-4320 \[Pi]-4320 I x-11502 I x^2+21168 \[Pi] x^2+19728 I x^3-684 I x^4-41472 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+41651 I x^6+27168 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+4162 I x^8-47904 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-14481 I x^10+288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,0,1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-18720 I-21600 \[Pi]-21600 I x+92484 I x^2+105840 \[Pi] x^2+98640 I x^3-187848 I x^4-207360 \[Pi] x^4-175995 I x^5+2430 \[Pi] x^5+140794 I x^6+156576 \[Pi] x^6+149130 I x^7+810 \[Pi] x^7-77716 I x^8-204960 \[Pi] x^8-59505 I x^9-990 \[Pi] x^9+57366 I x^10+8352 \[Pi] x^10-210 I x^11+2070 \[Pi] x^11) G[0,1,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,1,1,x]-(10 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (18720 I-64800 \[Pi]+21600 I x-92484 I x^2+263088 \[Pi] x^2-98640 I x^3+187848 I x^4-404352 \[Pi] x^4+175995 I x^5+1944 \[Pi] x^5-140794 I x^6+263328 \[Pi] x^6-149130 I x^7+648 \[Pi] x^7+77716 I x^8-102624 \[Pi] x^8+59505 I x^9-792 \[Pi] x^9-57366 I x^10-4032 \[Pi] x^10+210 I x^11+1656 \[Pi] x^11) G[1,0,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,0,1,x]-(10 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(9 (-1+x)^4 x^6 (1+x)^4) 32 I G^5 m^5 \[Pi] (3960-14868 x^2+19872 x^4+405 x^5-8024 x^6+135 x^7+1544 x^8-165 x^9+1920 x^10+345 x^11) G[-1,0,0,-1,x]+1/(9 (-1+x)^4 x^6 (1+x)^4) 64 I G^5 m^5 \[Pi] (2700-10962 x^2+16848 x^4+81 x^5-10972 x^6+27 x^7+4276 x^8-33 x^9+168 x^10+69 x^11) G[-1,0,0,1,x]-(50 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(50 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(9 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (8640-33264 x^2+46656 x^4+891 x^5-20576 x^6+297 x^7+11072 x^8-363 x^9+3792 x^10+759 x^11) G[0,-1,0,-1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (-7200+26208 x^2-32832 x^4+81 x^5+17792 x^6+27 x^7+17056 x^8-33 x^9-2064 x^10+69 x^11) G[0,-1,0,1,x]-(50 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (720-3528 x^2+6912 x^4+81 x^5-4528 x^6+27 x^7+7984 x^8-33 x^9-48 x^10+69 x^11) G[0,0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(9 (-1+x)^4 x^6 (1+x)^4) 16 I G^5 m^5 \[Pi] (3600-17640 x^2+34560 x^4+405 x^5-26096 x^6+135 x^7+34160 x^8-165 x^9-1392 x^10+345 x^11) G[0,0,-1,1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 128 I G^5 m^5 \[Pi] (-930+4557 x^2-8928 x^4+81 x^5+4838 x^6+27 x^7-11606 x^8-33 x^9-336 x^10+69 x^11) G[0,0,0,-1,x]+(128 I G^5 m^5 \[Pi] (930-4557 x^2+8928 x^4+81 x^5-4838 x^6+27 x^7+11606 x^8-33 x^9+336 x^10+69 x^11) G[0,0,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(9 (-1+x)^4 x^6 (1+x)^4) 16 I G^5 m^5 \[Pi] (-3600+17640 x^2-34560 x^4+405 x^5+26096 x^6+135 x^7-34160 x^8-165 x^9+1392 x^10+345 x^11) G[0,0,1,-1,x]-(16 I G^5 m^5 \[Pi] (-720+3528 x^2-6912 x^4+81 x^5+4528 x^6+27 x^7-7984 x^8-33 x^9+48 x^10+69 x^11) G[0,0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(50 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(9 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (7200-26208 x^2+32832 x^4+81 x^5-17792 x^6+27 x^7-17056 x^8-33 x^9+2064 x^10+69 x^11) G[0,1,0,-1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (-8640+33264 x^2-46656 x^4+891 x^5+20576 x^6+297 x^7-11072 x^8-363 x^9-3792 x^10+759 x^11) G[0,1,0,1,x]-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(50 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(50 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(9 (-1+x)^4 x^6 (1+x)^4) 64 I G^5 m^5 \[Pi] (-2700+10962 x^2-16848 x^4+81 x^5+10972 x^6+27 x^7-4276 x^8-33 x^9-168 x^10+69 x^11) G[1,0,0,-1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 32 I G^5 m^5 \[Pi] (-3960+14868 x^2-19872 x^4+405 x^5+8024 x^6+135 x^7-1544 x^8-165 x^9-1920 x^10+345 x^11) G[1,0,0,1,x]-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(1024 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[GI[w[0][x]/x,x]/x,x])/((-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[(G[0,x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(512 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[(GI[1/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(1024 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[(GI[1/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(512 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[(GI[1/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(1024 G^5 m^5 \[Pi]^2 (3+5 x^2+x^4) GI[(GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(2048 G^5 m^5 \[Pi]^2 (3+5 x^2+x^4) GI[(GI[GI[w[0][x],x]/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(1024 G^5 m^5 \[Pi]^2 (3+5 x^2+x^4) GI[(GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[w[0][x],x]/(-1+x),x])/(72 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(5 G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[w[0][x],x]/x,x])/(36 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[w[0][x],x]/(1+x),x])/(72 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[G[-1,x] w[0][x],x]/x,x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[(G[-1,x] w[0][x])/x,x]/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[G[1,x] w[0][x],x]/x,x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[GI[(G[1,x] w[0][x])/x,x]/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (18689024-72495480 x^2+105633154 x^4-49948150 x^6+32586069 x^8+1293925 x^10) GI[w[0][x],x])/(1080 (-1+x)^4 x^6 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[G[-1,x] w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[(G[-1,x] w[0][x])/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[G[0,-1,x] w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[(G[0,-1,x] w[0][x])/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[G[0,1,x] w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[(G[0,1,x] w[0][x])/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[-1,0,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[1,0,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(-1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(1+x),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+(G^5 m^5 \[Pi]^3 GI[w[0][x]/x,x] (1152 I-2016 I x^2+71036 I x^4+55035 I x^6+6655 I x^8+55296 \[Pi] x^4 w[0][x]+92160 \[Pi] x^6 w[0][x]+18432 \[Pi] x^8 w[0][x]))/(36 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(288 (-1+x)^4 x^3 (1+x)^4) I G^5 m^5 \[Pi]^3 G[0,0,x] (884736 x^3+1474560 x^5+294912 x^7-9216 dw[0][x]+25344 x^2 dw[0][x]-584416 x^4 dw[0][x]+128008 x^6 dw[0][x]+387040 x^8 dw[0][x]+53240 x^10 dw[0][x]+4608 x w[0][x]-241164 x^3 w[0][x]-20893 x^5 w[0][x]+219398 x^7 w[0][x]+38051 x^9 w[0][x])-1/(4320 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-37378048 dw[0][x]+182369008 x^2 dw[0][x]-356257268 x^4 dw[0][x]+311162608 x^6 dw[0][x]-165068438 x^8 dw[0][x]+62584288 x^10 dw[0][x]+2587850 x^12 dw[0][x]+18343424 x w[0][x]-74054008 x^3 w[0][x]+87036200 x^5 w[0][x]-71154319 x^7 w[0][x]+45729728 x^9 w[0][x]+2010695 x^11 w[0][x])+1/(2160 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-37378048 dw[0][x]+182369008 x^2 dw[0][x]-356257268 x^4 dw[0][x]+311162608 x^6 dw[0][x]-165068438 x^8 dw[0][x]+62584288 x^10 dw[0][x]+2587850 x^12 dw[0][x]+18343424 x w[0][x]-74054008 x^3 w[0][x]+87036200 x^5 w[0][x]-71154319 x^7 w[0][x]+45729728 x^9 w[0][x]+2010695 x^11 w[0][x])-1/(4320 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-37378048 dw[0][x]+182369008 x^2 dw[0][x]-356257268 x^4 dw[0][x]+311162608 x^6 dw[0][x]-165068438 x^8 dw[0][x]+62584288 x^10 dw[0][x]+2587850 x^12 dw[0][x]+18343424 x w[0][x]-74054008 x^3 w[0][x]+87036200 x^5 w[0][x]-71154319 x^7 w[0][x]+45729728 x^9 w[0][x]+2010695 x^11 w[0][x])+1/(34560 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (149512192 I dw[0][x]-729476032 I x^2 dw[0][x]-414720 \[Pi] x^2 dw[0][x]+1425029072 I x^4 dw[0][x]+1140480 \[Pi] x^4 dw[0][x]-1244650432 I x^6 dw[0][x]-26298720 \[Pi] x^6 dw[0][x]+660273752 I x^8 dw[0][x]+5760360 \[Pi] x^8 dw[0][x]-250337152 I x^10 dw[0][x]+17416800 \[Pi] x^10 dw[0][x]-10351400 I x^12 dw[0][x]+2395800 \[Pi] x^12 dw[0][x]-73373696 I x w[0][x]+296216032 I x^3 w[0][x]+207360 \[Pi] x^3 w[0][x]-348144800 I x^5 w[0][x]-10852380 \[Pi] x^5 w[0][x]+284617276 I x^7 w[0][x]-940185 \[Pi] x^7 w[0][x]-182918912 I x^9 w[0][x]+9872910 \[Pi] x^9 w[0][x]-8042780 I x^11 w[0][x]+1712295 \[Pi] x^11 w[0][x])-1/(17280 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (149512192 I dw[0][x]-729476032 I x^2 dw[0][x]-414720 \[Pi] x^2 dw[0][x]+1425029072 I x^4 dw[0][x]+1140480 \[Pi] x^4 dw[0][x]-1244650432 I x^6 dw[0][x]-26298720 \[Pi] x^6 dw[0][x]+660273752 I x^8 dw[0][x]+5760360 \[Pi] x^8 dw[0][x]-250337152 I x^10 dw[0][x]+17416800 \[Pi] x^10 dw[0][x]-10351400 I x^12 dw[0][x]+2395800 \[Pi] x^12 dw[0][x]-73373696 I x w[0][x]+296216032 I x^3 w[0][x]+207360 \[Pi] x^3 w[0][x]-348144800 I x^5 w[0][x]-10852380 \[Pi] x^5 w[0][x]+284617276 I x^7 w[0][x]-940185 \[Pi] x^7 w[0][x]-182918912 I x^9 w[0][x]+9872910 \[Pi] x^9 w[0][x]-8042780 I x^11 w[0][x]+1712295 \[Pi] x^11 w[0][x])+1/(34560 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (149512192 I dw[0][x]-729476032 I x^2 dw[0][x]-414720 \[Pi] x^2 dw[0][x]+1425029072 I x^4 dw[0][x]+1140480 \[Pi] x^4 dw[0][x]-1244650432 I x^6 dw[0][x]-26298720 \[Pi] x^6 dw[0][x]+660273752 I x^8 dw[0][x]+5760360 \[Pi] x^8 dw[0][x]-250337152 I x^10 dw[0][x]+17416800 \[Pi] x^10 dw[0][x]-10351400 I x^12 dw[0][x]+2395800 \[Pi] x^12 dw[0][x]-73373696 I x w[0][x]+296216032 I x^3 w[0][x]+207360 \[Pi] x^3 w[0][x]-348144800 I x^5 w[0][x]-10852380 \[Pi] x^5 w[0][x]+284617276 I x^7 w[0][x]-940185 \[Pi] x^7 w[0][x]-182918912 I x^9 w[0][x]+9872910 \[Pi] x^9 w[0][x]-8042780 I x^11 w[0][x]+1712295 \[Pi] x^11 w[0][x])+1/(51840 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi] G[0,1,x] (884422656 I-115015680 \[Pi]-87552000 I \[Pi]^2+504299520 I x-132710400 \[Pi] x-3946708224 I x^2+562913280 \[Pi] x^2+359331840 I \[Pi]^2 x^2-2275061760 I x^3+606044160 \[Pi] x^3+6970046976 I x^4-1143521280 \[Pi] x^4-561807360 I \[Pi]^2 x^4+4076031744 I x^5-1081313280 \[Pi] x^5-3732480 I \[Pi]^2 x^5-5526074608 I x^6+727019520 \[Pi] x^6+433704960 I \[Pi]^2 x^6-2729365056 I x^7+916254720 \[Pi] x^7-1244160 I \[Pi]^2 x^7+1308833632 I x^8-403169280 \[Pi] x^8-55480320 I \[Pi]^2 x^8+2073907704 I x^9-365598720 \[Pi] x^9+1520640 I \[Pi]^2 x^9-944953200 I x^10+410849280 \[Pi] x^10+15482880 I \[Pi]^2 x^10-59275632 I x^11-1290240 \[Pi] x^11-3179520 I \[Pi]^2 x^11-3317760 I x^12-57672 I x^13+414720 I \[Pi]^2 x^3 dw[0][x]-1140480 I \[Pi]^2 x^5 dw[0][x]+26298720 I \[Pi]^2 x^7 dw[0][x]-5760360 I \[Pi]^2 x^9 dw[0][x]-17416800 I \[Pi]^2 x^11 dw[0][x]-2395800 I \[Pi]^2 x^13 dw[0][x]-207360 I \[Pi]^2 x^4 w[0][x]+10852380 I \[Pi]^2 x^6 w[0][x]+940185 I \[Pi]^2 x^8 w[0][x]-9872910 I \[Pi]^2 x^10 w[0][x]-1712295 I \[Pi]^2 x^12 w[0][x])+1/(51840 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi] G[0,-1,x] (884422656 I+172523520 \[Pi]-87552000 I \[Pi]^2-504299520 I x+132710400 \[Pi] x-3946708224 I x^2-353341440 \[Pi] x^2+359331840 I \[Pi]^2 x^2+2275061760 I x^3-606044160 \[Pi] x^3+6970046976 I x^4-21012480 \[Pi] x^4-561807360 I \[Pi]^2 x^4-4076031744 I x^5+1081313280 \[Pi] x^5+3732480 I \[Pi]^2 x^5-5526074608 I x^6+1279518720 \[Pi] x^6+433704960 I \[Pi]^2 x^6+2729365056 I x^7-916254720 \[Pi] x^7+1244160 I \[Pi]^2 x^7+1308833632 I x^8+127856640 \[Pi] x^8-55480320 I \[Pi]^2 x^8-2073907704 I x^9+365598720 \[Pi] x^9-1520640 I \[Pi]^2 x^9-944953200 I x^10-444856320 \[Pi] x^10+15482880 I \[Pi]^2 x^10+59275632 I x^11+1290240 \[Pi] x^11+3179520 I \[Pi]^2 x^11-3317760 I x^12+57672 I x^13+414720 I \[Pi]^2 x^3 dw[0][x]-1140480 I \[Pi]^2 x^5 dw[0][x]+26298720 I \[Pi]^2 x^7 dw[0][x]-5760360 I \[Pi]^2 x^9 dw[0][x]-17416800 I \[Pi]^2 x^11 dw[0][x]-2395800 I \[Pi]^2 x^13 dw[0][x]-207360 I \[Pi]^2 x^4 w[0][x]+10852380 I \[Pi]^2 x^6 w[0][x]+940185 I \[Pi]^2 x^8 w[0][x]-9872910 I \[Pi]^2 x^10 w[0][x]-1712295 I \[Pi]^2 x^12 w[0][x])-(G^5 m^5 \[Pi] G[1,x] (165888 I \[Pi]^2 x^2-290304 I \[Pi]^2 x^4+10229184 I \[Pi]^2 x^6+7925040 I \[Pi]^2 x^8+958320 I \[Pi]^2 x^10-6709248 I \[Pi]^2 w[0][x]+17141760 \[Pi]^3 w[0][x]-7741440 I \[Pi]^2 x w[0][x]+33057792 I \[Pi]^2 x^2 w[0][x]-70060032 \[Pi]^3 x^2 w[0][x]+35352576 I \[Pi]^2 x^3 w[0][x]-67147776 I \[Pi]^2 x^4 w[0][x]+108822528 \[Pi]^3 x^4 w[0][x]-63076608 I \[Pi]^2 x^5 w[0][x]-404352 \[Pi]^3 x^5 w[0][x]+48160256 I \[Pi]^2 x^6 w[0][x]-72757248 \[Pi]^3 x^6 w[0][x]+53448192 I \[Pi]^2 x^7 w[0][x]-134784 \[Pi]^3 x^7 w[0][x]-26614784 I \[Pi]^2 x^8 w[0][x]+28962816 \[Pi]^3 x^8 w[0][x]-21326592 I \[Pi]^2 x^9 w[0][x]+164736 \[Pi]^3 x^9 w[0][x]+21533184 I \[Pi]^2 x^10 w[0][x]+423936 \[Pi]^3 x^10 w[0][x]-75264 I \[Pi]^2 x^11 w[0][x]-344448 \[Pi]^3 x^11 w[0][x]-67461120 I Zeta[3] w[0][x]+246951936 I x^2 Zeta[3] w[0][x]-313196544 I x^4 Zeta[3] w[0][x]+8398080 I x^5 Zeta[3] w[0][x]+94445568 I x^6 Zeta[3] w[0][x]+2799360 I x^7 Zeta[3] w[0][x]-1548288 I x^8 Zeta[3] w[0][x]-3421440 I x^9 Zeta[3] w[0][x]-41472000 I x^10 Zeta[3] w[0][x]+7153920 I x^11 Zeta[3] w[0][x]-82944 \[Pi]^3 x^3 dw[0][x] w[0][x]+228096 \[Pi]^3 x^5 dw[0][x] w[0][x]-5259744 \[Pi]^3 x^7 dw[0][x] w[0][x]+1152072 \[Pi]^3 x^9 dw[0][x] w[0][x]+3483360 \[Pi]^3 x^11 dw[0][x] w[0][x]+479160 \[Pi]^3 x^13 dw[0][x] w[0][x]+41472 \[Pi]^3 x^4 w[0][x]^2-2170476 \[Pi]^3 x^6 w[0][x]^2-188037 \[Pi]^3 x^8 w[0][x]^2+1974582 \[Pi]^3 x^10 w[0][x]^2+342459 \[Pi]^3 x^12 w[0][x]^2))/(20736 (-1+x)^4 x^6 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi] (-3364024320 I \[Pi]^2+13049186400 I \[Pi]^2 x^2+9331200 \[Pi]^3 x^2-19013967720 I \[Pi]^2 x^4-16329600 \[Pi]^3 x^4+8990667000 I \[Pi]^2 x^6+575391600 \[Pi]^3 x^6-5865492420 I \[Pi]^2 x^8+445783500 \[Pi]^3 x^8-232906500 I \[Pi]^2 x^10+53905500 \[Pi]^3 x^10+3364024320 I \[Pi]^2 w[0][x]-6208865280 \[Pi] x w[0][x]+34560000 \[Pi]^3 x w[0][x]+7243983360 I x^2 w[0][x]+5460687360 \[Pi] x^2 w[0][x]-13947562080 I \[Pi]^2 x^2 w[0][x]-363571200 \[Pi]^3 x^2 w[0][x]+26638660800 \[Pi] x^3 w[0][x]-157824000 \[Pi]^3 x^3 w[0][x]-31141368000 I x^4 w[0][x]-21425722560 \[Pi] x^4 w[0][x]+22138211520 I \[Pi]^2 x^4 w[0][x]+1278720000 \[Pi]^3 x^4 w[0][x]-45719212176 \[Pi] x^5 w[0][x]+281592000 \[Pi]^3 x^5 w[0][x]+44026219600 I x^6 w[0][x]+33765729440 \[Pi] x^6 w[0][x]-14733222850 I \[Pi]^2 x^6 w[0][x]-2482867200 \[Pi]^3 x^6 w[0][x]+100577280 I \[Pi]^4 x^6 w[0][x]+25495558824 \[Pi] x^7 w[0][x]-238608000 \[Pi]^3 x^7 w[0][x]-44531377640 I x^8 w[0][x]-10315737500 \[Pi] x^8 w[0][x]+5241010900 I \[Pi]^2 x^8 w[0][x]+917299200 \[Pi]^3 x^8 w[0][x]+160419840 I \[Pi]^4 x^8 w[0][x]-21229840016 \[Pi] x^9 w[0][x]+95208000 \[Pi]^3 x^9 w[0][x]+24670208800 I x^10 w[0][x]+11851846680 \[Pi] x^10 w[0][x]+126334350 I \[Pi]^2 x^10 w[0][x]+113932800 \[Pi]^3 x^10 w[0][x]+34652160 I \[Pi]^4 x^10 w[0][x]+1628460704 \[Pi] x^11 w[0][x]+336000 \[Pi]^3 x^11 w[0][x]-267666120 I x^12 w[0][x]+54517860 \[Pi] x^12 w[0][x]+7257600 I \[Pi]^2 x^12 w[0][x]+3915864 \[Pi] x^13 w[0][x]+1264896000 I x^2 Zeta[3] w[0][x]-3870720000 I x^4 Zeta[3] w[0][x]+489110400 \[Pi] x^5 Zeta[3] w[0][x]+4722422400 I x^6 Zeta[3] w[0][x]-1529856000 \[Pi] x^6 Zeta[3] w[0][x]+163036800 \[Pi] x^7 Zeta[3] w[0][x]+1893600000 I x^8 Zeta[3] w[0][x]-3247718400 \[Pi] x^8 Zeta[3] w[0][x]-199267200 \[Pi] x^9 Zeta[3] w[0][x]-1469001600 I x^10 Zeta[3] w[0][x]-400896000 \[Pi] x^10 Zeta[3] w[0][x]+416649600 \[Pi] x^11 Zeta[3] w[0][x]+1682012160 \[Pi]^3 x dw[0][x] w[0][x]-8206605360 \[Pi]^3 x^3 dw[0][x] w[0][x]+4147200 I \[Pi]^4 x^3 dw[0][x] w[0][x]+16031577060 \[Pi]^3 x^5 dw[0][x] w[0][x]-11404800 I \[Pi]^4 x^5 dw[0][x] w[0][x]-14002317360 \[Pi]^3 x^7 dw[0][x] w[0][x]+262987200 I \[Pi]^4 x^7 dw[0][x] w[0][x]+7428079710 \[Pi]^3 x^9 dw[0][x] w[0][x]-57603600 I \[Pi]^4 x^9 dw[0][x] w[0][x]-2816292960 \[Pi]^3 x^11 dw[0][x] w[0][x]-174168000 I \[Pi]^4 x^11 dw[0][x] w[0][x]-116453250 \[Pi]^3 x^13 dw[0][x] w[0][x]-23958000 I \[Pi]^4 x^13 dw[0][x] w[0][x]-825454080 \[Pi]^3 x^2 w[0][x]^2+3332430360 \[Pi]^3 x^4 w[0][x]^2-2073600 I \[Pi]^4 x^4 w[0][x]^2-3916629000 \[Pi]^3 x^6 w[0][x]^2+108523800 I \[Pi]^4 x^6 w[0][x]^2+3201944355 \[Pi]^3 x^8 w[0][x]^2+9401850 I \[Pi]^4 x^8 w[0][x]^2-2057837760 \[Pi]^3 x^10 w[0][x]^2-98729100 I \[Pi]^4 x^10 w[0][x]^2-90481275 \[Pi]^3 x^12 w[0][x]^2-17122950 I \[Pi]^4 x^12 w[0][x]^2))/(388800 (-1+x)^4 x^6 (1+x)^4 w[0][x])+G[0,x]^2 ((4096 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)+(4096 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,x]+G[0,\[Omega]] ((128 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]] (-((128 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4))-(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(8 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(40 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(256 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(256 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(40 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(8 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(5184 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi] (-17694720 \[Pi]+35831808 I x+80805888 \[Pi] x^2-160358400 I x^3-144175104 \[Pi] x^4+280893440 I x^5+7864320 I \[Pi]^2 x^5+122167296 \[Pi] x^6-171634688 I x^7+13369344 I \[Pi]^2 x^7-48746496 \[Pi] x^8+149022720 I x^9+2580480 I \[Pi]^2 x^9-172032 \[Pi] x^10-663552 I x^11-82944 I \[Pi]^2 x^2 dw[0][x]+228096 I \[Pi]^2 x^4 dw[0][x]-5259744 I \[Pi]^2 x^6 dw[0][x]+1152072 I \[Pi]^2 x^8 dw[0][x]+3483360 I \[Pi]^2 x^10 dw[0][x]+479160 I \[Pi]^2 x^12 dw[0][x]+41472 I \[Pi]^2 x^3 w[0][x]-2170476 I \[Pi]^2 x^5 w[0][x]-188037 I \[Pi]^2 x^7 w[0][x]+1974582 I \[Pi]^2 x^9 w[0][x]+342459 I \[Pi]^2 x^11 w[0][x]))+G[0,\[Mu]] (-(1/(9 (-1+x)^3 x^2 (1+x)^4))256 G^5 m^5 \[Pi] (-48 I-48 I x-27 \[Pi] x+56 I x^2+37 \[Pi] x^2+56 I x^3+28 \[Pi] x^3-56 I x^4-36 \[Pi] x^4-56 I x^5-25 \[Pi] x^5+23 \[Pi] x^6) G[0,\[Omega]]^2+(28 I G^5 m^5 \[Pi]^3 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(27 (-1+x)^4 x^6 (1+x)^4)-(16 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (3744 I+4320 \[Pi]-4320 I x-18324 I x^2-21168 \[Pi] x^2+19728 I x^3+37224 I x^4+41472 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-23666 I x^6-27168 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+13124 I x^8+47904 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-13374 I x^10-288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,-1,x]-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^5 (1+x)^4) 128 G^5 m^5 \[Pi] (1440 \[Pi]-720 I x-720 \[Pi] x-6576 \[Pi] x^2+3708 I x^3+3168 \[Pi] x^3+11733 \[Pi] x^4-7310 I x^5-5647 \[Pi] x^5-112 I \[Pi]^2 x^5-9942 \[Pi] x^6+7192 I x^7+4702 \[Pi] x^7+112 I \[Pi]^2 x^7+3967 \[Pi] x^8-2978 I x^9-2139 \[Pi] x^9-84 I \[Pi]^2 x^9+14 \[Pi] x^10+108 I x^11)+1/(9 (-1+x)^4 x^6 (1+x)^4) 128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x]-(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(80 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(128 I G^5 m^5 \[Pi] (720-3528 x^2+6912 x^4+81 x^5-4528 x^6+27 x^7+7984 x^8-33 x^9-48 x^10+69 x^11) G[0,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(128 I G^5 m^5 \[Pi] (-720+3528 x^2-6912 x^4+81 x^5+4528 x^6+27 x^7-7984 x^8-33 x^9+48 x^10+69 x^11) G[0,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(36 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-(G^5 m^5 \[Pi] (829440 I \[Pi]^2 x-1451520 I \[Pi]^2 x^3+51145920 I \[Pi]^2 x^5+39625200 I \[Pi]^2 x^7+4791600 I \[Pi]^2 x^9+84049920 \[Pi] w[0][x]-47554560 I x w[0][x]-33730560 \[Pi] x w[0][x]-4055040 I \[Pi]^2 x w[0][x]-379176960 \[Pi] x^2 w[0][x]+224501760 I x^3 w[0][x]+143493120 \[Pi] x^3 w[0][x]+15759360 I \[Pi]^2 x^3 w[0][x]+679615104 \[Pi] x^4 w[0][x]-129600 \[Pi]^3 x^4 w[0][x]-360773120 I x^5 w[0][x]-238835200 \[Pi] x^5 w[0][x]-46664320 I \[Pi]^2 x^5 w[0][x]+9830400 \[Pi]^3 x^5 w[0][x]-492373536 \[Pi] x^6 w[0][x]-43200 \[Pi]^3 x^6 w[0][x]+411765760 I x^7 w[0][x]+104074240 \[Pi] x^7 w[0][x]+32462080 I \[Pi]^2 x^7 w[0][x]+16711680 \[Pi]^3 x^7 w[0][x]+293585404 \[Pi] x^8 w[0][x]+52800 \[Pi]^3 x^8 w[0][x]-232363520 I x^9 w[0][x]-140536320 \[Pi] x^9 w[0][x]-351360 I \[Pi]^2 x^9 w[0][x]+3225600 \[Pi]^3 x^9 w[0][x]-19306936 \[Pi] x^10 w[0][x]-110400 \[Pi]^3 x^10 w[0][x]+4423680 I x^11 w[0][x]-829440 \[Pi] x^11 w[0][x]-28836 \[Pi] x^12 w[0][x]-45342720 I x^5 Zeta[3] w[0][x]-113909760 I x^7 Zeta[3] w[0][x]-9123840 I x^9 Zeta[3] w[0][x]-414720 \[Pi]^3 x^2 dw[0][x] w[0][x]+1140480 \[Pi]^3 x^4 dw[0][x] w[0][x]-26298720 \[Pi]^3 x^6 dw[0][x] w[0][x]+5760360 \[Pi]^3 x^8 dw[0][x] w[0][x]+17416800 \[Pi]^3 x^10 dw[0][x] w[0][x]+2395800 \[Pi]^3 x^12 dw[0][x] w[0][x]+207360 \[Pi]^3 x^3 w[0][x]^2-10852380 \[Pi]^3 x^5 w[0][x]^2-940185 \[Pi]^3 x^7 w[0][x]^2+9872910 \[Pi]^3 x^9 w[0][x]^2+1712295 \[Pi]^3 x^11 w[0][x]^2))/(6480 (-1+x)^4 x^5 (1+x)^4 w[0][x]))+G[0,\[Omega]] (-((28 I G^5 m^5 \[Pi]^3 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(27 (-1+x)^4 x^6 (1+x)^4))+(16 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (3744 I+4320 \[Pi]-4320 I x-18324 I x^2-21168 \[Pi] x^2+19728 I x^3+37224 I x^4+41472 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-23666 I x^6-27168 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+13124 I x^8+47904 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-13374 I x^10-288 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,-1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,1,x]+(80 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(128 I G^5 m^5 \[Pi] (720-3528 x^2+6912 x^4+81 x^5-4528 x^6+27 x^7+7984 x^8-33 x^9-48 x^10+69 x^11) G[0,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(128 I G^5 m^5 \[Pi] (-720+3528 x^2-6912 x^4+81 x^5+4528 x^6+27 x^7-7984 x^8-33 x^9+48 x^10+69 x^11) G[0,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2 G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(36 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+(G^5 m^5 \[Pi] (829440 I \[Pi]^2 x-1451520 I \[Pi]^2 x^3+51145920 I \[Pi]^2 x^5+39625200 I \[Pi]^2 x^7+4791600 I \[Pi]^2 x^9+84049920 \[Pi] w[0][x]-47554560 I x w[0][x]-33730560 \[Pi] x w[0][x]-4055040 I \[Pi]^2 x w[0][x]-379176960 \[Pi] x^2 w[0][x]+224501760 I x^3 w[0][x]+143493120 \[Pi] x^3 w[0][x]+15759360 I \[Pi]^2 x^3 w[0][x]+679615104 \[Pi] x^4 w[0][x]-129600 \[Pi]^3 x^4 w[0][x]-360773120 I x^5 w[0][x]-238835200 \[Pi] x^5 w[0][x]-46664320 I \[Pi]^2 x^5 w[0][x]+9830400 \[Pi]^3 x^5 w[0][x]-492373536 \[Pi] x^6 w[0][x]-43200 \[Pi]^3 x^6 w[0][x]+411765760 I x^7 w[0][x]+104074240 \[Pi] x^7 w[0][x]+32462080 I \[Pi]^2 x^7 w[0][x]+16711680 \[Pi]^3 x^7 w[0][x]+293585404 \[Pi] x^8 w[0][x]+52800 \[Pi]^3 x^8 w[0][x]-232363520 I x^9 w[0][x]-140536320 \[Pi] x^9 w[0][x]-351360 I \[Pi]^2 x^9 w[0][x]+3225600 \[Pi]^3 x^9 w[0][x]-19306936 \[Pi] x^10 w[0][x]-110400 \[Pi]^3 x^10 w[0][x]+4423680 I x^11 w[0][x]-829440 \[Pi] x^11 w[0][x]-28836 \[Pi] x^12 w[0][x]-45342720 I x^5 Zeta[3] w[0][x]-113909760 I x^7 Zeta[3] w[0][x]-9123840 I x^9 Zeta[3] w[0][x]-414720 \[Pi]^3 x^2 dw[0][x] w[0][x]+1140480 \[Pi]^3 x^4 dw[0][x] w[0][x]-26298720 \[Pi]^3 x^6 dw[0][x] w[0][x]+5760360 \[Pi]^3 x^8 dw[0][x] w[0][x]+17416800 \[Pi]^3 x^10 dw[0][x] w[0][x]+2395800 \[Pi]^3 x^12 dw[0][x] w[0][x]+207360 \[Pi]^3 x^3 w[0][x]^2-10852380 \[Pi]^3 x^5 w[0][x]^2-940185 \[Pi]^3 x^7 w[0][x]^2+9872910 \[Pi]^3 x^9 w[0][x]^2+1712295 \[Pi]^3 x^11 w[0][x]^2))/(6480 (-1+x)^4 x^5 (1+x)^4 w[0][x]))+G[0,x] (-((8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]]^3)/(27 (-1+x)^4 (1+x)^4))+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]]^3)/(27 (-1+x)^4 (1+x)^4)+G[0,\[Omega]]^2 ((128 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]]^2 ((128 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I-2880 \[Pi]+4320 I x+18324 I x^2+14112 \[Pi] x^2-19728 I x^3-37224 I x^4-27648 \[Pi] x^4+35199 I x^5+486 \[Pi] x^5+23666 I x^6+27840 \[Pi] x^6-29826 I x^7+162 \[Pi] x^7-13124 I x^8-14016 \[Pi] x^8+11901 I x^9-198 \[Pi] x^9+13374 I x^10+3168 \[Pi] x^10+42 I x^11+414 \[Pi] x^11) G[-1,-1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (18720 I-14400 \[Pi]-21600 I x-92484 I x^2+70560 \[Pi] x^2+98640 I x^3+187848 I x^4-138240 \[Pi] x^4-175995 I x^5+2430 \[Pi] x^5-140794 I x^6+139200 \[Pi] x^6+149130 I x^7+810 \[Pi] x^7+77716 I x^8-70080 \[Pi] x^8-59505 I x^9-990 \[Pi] x^9-57366 I x^10+15840 \[Pi] x^10-210 I x^11+2070 \[Pi] x^11) G[-1,1,x]+1/(9 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-3120 I-2400 \[Pi]+9942 I x^2+11760 \[Pi] x^2-12180 I x^4-23040 \[Pi] x^4-5995 I x^6+18336 \[Pi] x^6-5762 I x^8-20640 \[Pi] x^8+9285 I x^10+1152 \[Pi] x^10) G[0,-1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (3120 I-2400 \[Pi]-9942 I x^2+11760 \[Pi] x^2+12180 I x^4-23040 \[Pi] x^4+5995 I x^6+18336 \[Pi] x^6+5762 I x^8-20640 \[Pi] x^8-9285 I x^10+1152 \[Pi] x^10) G[0,1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (18720 I+14400 \[Pi]+21600 I x-92484 I x^2-70560 \[Pi] x^2-98640 I x^3+187848 I x^4+138240 \[Pi] x^4+175995 I x^5+2430 \[Pi] x^5-140794 I x^6-139200 \[Pi] x^6-149130 I x^7+810 \[Pi] x^7+77716 I x^8+70080 \[Pi] x^8+59505 I x^9-990 \[Pi] x^9-57366 I x^10-15840 \[Pi] x^10+210 I x^11+2070 \[Pi] x^11) G[1,-1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,1,x]+G[0,\[Mu]] (1/(81 (-1+x)^4 x^5 (1+x)^4) 64 G^5 m^5 \[Pi] (8640 \[Pi]-17496 I x-39456 \[Pi] x^2+78300 I x^3+70398 \[Pi] x^4-137155 I x^5+3936 I \[Pi]^2 x^5-59652 \[Pi] x^6+83806 I x^7+6432 I \[Pi]^2 x^7+23802 \[Pi] x^8-72765 I x^9+1332 I \[Pi]^2 x^9+84 \[Pi] x^10+324 I x^11)-(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,x]+G[0,\[Omega]] (-((256 G^5 m^5 \[Pi] (-720 I+3456 I x^2+162 \[Pi] x^3-6271 I x^4+54 \[Pi] x^5+5374 I x^6-66 \[Pi] x^7-2475 I x^8+138 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4))+(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(9 (-1+x)^4 x^6 (1+x)^4) 16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x]-(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Omega]] (1/(81 (-1+x)^4 x^5 (1+x)^4) 64 G^5 m^5 \[Pi] (-8640 \[Pi]+17496 I x+39456 \[Pi] x^2-78300 I x^3-70398 \[Pi] x^4+137155 I x^5-3936 I \[Pi]^2 x^5+59652 \[Pi] x^6-83806 I x^7-6432 I \[Pi]^2 x^7-23802 \[Pi] x^8+72765 I x^9-1332 I \[Pi]^2 x^9-84 \[Pi] x^10-324 I x^11)-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I+2880 \[Pi]-4320 I x+18324 I x^2-14112 \[Pi] x^2+19728 I x^3-37224 I x^4+27648 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-27840 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+14016 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-3168 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[1,x]-1/(9 (-1+x)^4 x^6 (1+x)^4) 16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x]+(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(9 (-1+x)^4 x^6 (1+x)^4) 2 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,-1,x]-(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(3 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (2800-10696 x^2+14784 x^4+243 x^5-6896 x^6+81 x^7+1808 x^8-99 x^9+1104 x^10+207 x^11) G[-1,0,-1,x]-1/(3 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (2800-10696 x^2+14784 x^4+243 x^5-6896 x^6+81 x^7+1808 x^8-99 x^9+1104 x^10+207 x^11) G[-1,0,1,x]+(50 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(10 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(64 I G^5 m^5 \[Pi] (-250+1225 x^2-2400 x^4+2054 x^6-1910 x^8+168 x^10) G[0,-1,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(3200 I G^5 m^5 \[Pi] (10-49 x^2+96 x^4-62 x^6+110 x^8) G[0,0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(3200 I G^5 m^5 \[Pi] (10-49 x^2+96 x^4-62 x^6+110 x^8) G[0,0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(64 I G^5 m^5 \[Pi] (-250+1225 x^2-2400 x^4+2054 x^6-1910 x^8+168 x^10) G[0,1,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)+(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(50 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(3 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (-2800+10696 x^2-14784 x^4+243 x^5+6896 x^6+81 x^7-1808 x^8-99 x^9-1104 x^10+207 x^11) G[1,0,-1,x]+1/(3 (-1+x)^4 x^6 (1+x)^4) 8 I G^5 m^5 \[Pi] (-2800+10696 x^2-14784 x^4+243 x^5+6896 x^6+81 x^7-1808 x^8-99 x^9-1104 x^10+207 x^11) G[1,0,1,x]+(10 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(2 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(1024 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)+(2 G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[G[-1,x] w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[(G[-1,x] w[0][x])/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[G[1,x] w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[(G[1,x] w[0][x])/x,x])/(9 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(36 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(72 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(51840 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi] G[1,x] (-884422656 I+115015680 \[Pi]+94003200 I \[Pi]^2-504299520 I x+132710400 \[Pi] x+3946708224 I x^2-562913280 \[Pi] x^2-390942720 I \[Pi]^2 x^2+2275061760 I x^3-606044160 \[Pi] x^3-6970046976 I x^4+1143521280 \[Pi] x^4+623738880 I \[Pi]^2 x^4-4076031744 I x^5+1081313280 \[Pi] x^5-622080 I \[Pi]^2 x^5+5526074608 I x^6-727019520 \[Pi] x^6-443965440 I \[Pi]^2 x^6+2729365056 I x^7-916254720 \[Pi] x^7-207360 I \[Pi]^2 x^7-1308833632 I x^8+403169280 \[Pi] x^8+185180160 I \[Pi]^2 x^8-2073907704 I x^9+365598720 \[Pi] x^9+253440 I \[Pi]^2 x^9+944953200 I x^10-410849280 \[Pi] x^10-7004160 I \[Pi]^2 x^10+59275632 I x^11+1290240 \[Pi] x^11-529920 I \[Pi]^2 x^11+3317760 I x^12+57672 I x^13-414720 I \[Pi]^2 x^3 dw[0][x]+1140480 I \[Pi]^2 x^5 dw[0][x]-26298720 I \[Pi]^2 x^7 dw[0][x]+5760360 I \[Pi]^2 x^9 dw[0][x]+17416800 I \[Pi]^2 x^11 dw[0][x]+2395800 I \[Pi]^2 x^13 dw[0][x]+207360 I \[Pi]^2 x^4 w[0][x]-10852380 I \[Pi]^2 x^6 w[0][x]-940185 I \[Pi]^2 x^8 w[0][x]+9872910 I \[Pi]^2 x^10 w[0][x]+1712295 I \[Pi]^2 x^12 w[0][x])+(G^5 m^5 \[Pi] (7464960 I \[Pi]^2 x-13063680 I \[Pi]^2 x^3+460313280 I \[Pi]^2 x^5+356626800 I \[Pi]^2 x^7+43124400 I \[Pi]^2 x^9+2017198080 \[Pi] w[0][x]-5509859328 I x w[0][x]+282009600 I \[Pi]^2 x w[0][x]-9100247040 \[Pi] x^2 w[0][x]+22528620288 I x^3 w[0][x]-1034035200 I \[Pi]^2 x^3 w[0][x]+16310762496 \[Pi] x^4 w[0][x]-3110400 \[Pi]^3 x^4 w[0][x]-35671138432 I x^5 w[0][x]+1560253440 I \[Pi]^2 x^5 w[0][x]-238878720 \[Pi]^3 x^5 w[0][x]-11816964864 \[Pi] x^6 w[0][x]-1036800 \[Pi]^3 x^6 w[0][x]+18134968240 I x^7 w[0][x]-532531200 I \[Pi]^2 x^7 w[0][x]-398131200 \[Pi]^3 x^7 w[0][x]+7046049696 \[Pi] x^8 w[0][x]+1267200 \[Pi]^3 x^8 w[0][x]-15058201824 I x^9 w[0][x]+163261440 I \[Pi]^2 x^9 w[0][x]-79626240 \[Pi]^3 x^9 w[0][x]-463366464 \[Pi] x^10 w[0][x]-2649600 \[Pi]^3 x^10 w[0][x]+62554032 I x^11 w[0][x]-692064 \[Pi] x^12 w[0][x]+135659520 I x^5 Zeta[3] w[0][x]-135659520 I x^7 Zeta[3] w[0][x]+101744640 I x^9 Zeta[3] w[0][x]-3732480 \[Pi]^3 x^2 dw[0][x] w[0][x]+10264320 \[Pi]^3 x^4 dw[0][x] w[0][x]-236688480 \[Pi]^3 x^6 dw[0][x] w[0][x]+51843240 \[Pi]^3 x^8 dw[0][x] w[0][x]+156751200 \[Pi]^3 x^10 dw[0][x] w[0][x]+21562200 \[Pi]^3 x^12 dw[0][x] w[0][x]+1866240 \[Pi]^3 x^3 w[0][x]^2-97671420 \[Pi]^3 x^5 w[0][x]^2-8461665 \[Pi]^3 x^7 w[0][x]^2+88856190 \[Pi]^3 x^9 w[0][x]^2+15410655 \[Pi]^3 x^11 w[0][x]^2))/(155520 (-1+x)^4 x^5 (1+x)^4 w[0][x]))+G[0,2] ((8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,x]^3)/(27 (-1+x)^4 (1+x)^4)+1/(9 (-1+x)^4 x^2 (1+x)^4) 64 G^5 m^5 \[Pi] (192 I+243 \[Pi] x-416 I x^2-256 \[Pi] x^2+81 \[Pi] x^3+448 I x^4+256 \[Pi] x^4-99 \[Pi] x^5-224 I x^6-192 \[Pi] x^6+207 \[Pi] x^7) G[0,\[Mu]]^2+1/(9 (-1+x)^4 x^2 (1+x)^4) 64 G^5 m^5 \[Pi] (192 I+243 \[Pi] x-416 I x^2-256 \[Pi] x^2+81 \[Pi] x^3+448 I x^4+256 \[Pi] x^4-99 \[Pi] x^5-224 I x^6-192 \[Pi] x^6+207 \[Pi] x^7) G[0,\[Omega]]^2+G[0,x]^2 ((64 G^5 m^5 \[Pi] (-1440 I+6912 I x^2+729 \[Pi] x^3-12542 I x^4+243 \[Pi] x^5+10748 I x^6-297 \[Pi] x^7-4950 I x^8+621 \[Pi] x^9))/(27 (-1+x)^4 x^4 (1+x)^4)-(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(64 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+(26 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(50 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (3744 I+8820 \[Pi]-4320 I x-18324 I x^2-43218 \[Pi] x^2+19728 I x^3+37224 I x^4+84672 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5-23666 I x^6-64140 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7+13124 I x^8+82284 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9-13374 I x^10-3312 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,-1,x]+1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I+7380 \[Pi]-4320 I x+18324 I x^2-36162 \[Pi] x^2+19728 I x^3-37224 I x^4+70848 \[Pi] x^4-35199 I x^5+486 \[Pi] x^5+23666 I x^6-64812 \[Pi] x^6+29826 I x^7+162 \[Pi] x^7-13124 I x^8+48396 \[Pi] x^8-11901 I x^9-198 \[Pi] x^9+13374 I x^10-6192 \[Pi] x^10-42 I x^11+414 \[Pi] x^11) G[0,1,x]+(130 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(10 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(128 I G^5 m^5 \[Pi] (720-3528 x^2+6912 x^4+81 x^5-4528 x^6+27 x^7+7984 x^8-33 x^9-48 x^10+69 x^11) G[0,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(128 I G^5 m^5 \[Pi] (-720+3528 x^2-6912 x^4+81 x^5+4528 x^6+27 x^7-7984 x^8-33 x^9+48 x^10+69 x^11) G[0,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(2048 I G^5 m^5 \[Pi]^3 (3+5 x^2+x^4) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)+(5 G^5 m^5 \[Pi]^2 (1152-2016 x^2+71036 x^4+55035 x^6+6655 x^8) GI[w[0][x],x])/(18 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])-1/(144 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (9216 dw[0][x]-16128 x^2 dw[0][x]+568288 x^4 dw[0][x]+440280 x^6 dw[0][x]+53240 x^8 dw[0][x]-4608 x w[0][x]+236556 x^3 w[0][x]+257449 x^5 w[0][x]+38051 x^7 w[0][x])+1/(1728 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi]^2 G[1,x] (4792320-860160 I \[Pi]+5529600 x-23675904 x^2+4214784 I \[Pi] x^2-25251840 x^3+48089088 x^4-8257536 I \[Pi] x^4+45054720 x^5-145152 I \[Pi] x^5-36043264 x^6+8314880 I \[Pi] x^6-38177280 x^7-48384 I \[Pi] x^7+19895296 x^8-4186112 I \[Pi] x^8+15233280 x^9+59136 I \[Pi] x^9-14685696 x^10+946176 I \[Pi] x^10+53760 x^11-123648 I \[Pi] x^11+27648 I \[Pi] x^3 dw[0][x]-76032 I \[Pi] x^5 dw[0][x]+1753248 I \[Pi] x^7 dw[0][x]-384024 I \[Pi] x^9 dw[0][x]-1161120 I \[Pi] x^11 dw[0][x]-159720 I \[Pi] x^13 dw[0][x]-13824 I \[Pi] x^4 w[0][x]+723492 I \[Pi] x^6 w[0][x]+62679 I \[Pi] x^8 w[0][x]-658194 I \[Pi] x^10 w[0][x]-114153 I \[Pi] x^12 w[0][x])+(G^5 m^5 \[Pi] (-207360 I \[Pi]^2 x+362880 I \[Pi]^2 x^3-12786480 I \[Pi]^2 x^5-9906300 I \[Pi]^2 x^7-1197900 I \[Pi]^2 x^9+189112320 \[Pi] w[0][x]-47554560 I x w[0][x]-33730560 \[Pi] x w[0][x]-4055040 I \[Pi]^2 x w[0][x]-853148160 \[Pi] x^2 w[0][x]+224501760 I x^3 w[0][x]+143493120 \[Pi] x^3 w[0][x]+15759360 I \[Pi]^2 x^3 w[0][x]+1528719264 \[Pi] x^4 w[0][x]-291600 \[Pi]^3 x^4 w[0][x]-360773120 I x^5 w[0][x]-238835200 \[Pi] x^5 w[0][x]-46664320 I \[Pi]^2 x^5 w[0][x]-10076160 \[Pi]^3 x^5 w[0][x]-1051621416 \[Pi] x^6 w[0][x]-97200 \[Pi]^3 x^6 w[0][x]+411765760 I x^7 w[0][x]+104074240 \[Pi] x^7 w[0][x]+32462080 I \[Pi]^2 x^7 w[0][x]-16465920 \[Pi]^3 x^7 w[0][x]+738665979 \[Pi] x^8 w[0][x]+118800 \[Pi]^3 x^8 w[0][x]-232363520 I x^9 w[0][x]-140536320 \[Pi] x^9 w[0][x]-351360 I \[Pi]^2 x^9 w[0][x]-3409920 \[Pi]^3 x^9 w[0][x]-29299110 \[Pi] x^10 w[0][x]-248400 \[Pi]^3 x^10 w[0][x]+4423680 I x^11 w[0][x]-829440 \[Pi] x^11 w[0][x]-36045 \[Pi] x^12 w[0][x]-45342720 I x^5 Zeta[3] w[0][x]-113909760 I x^7 Zeta[3] w[0][x]-9123840 I x^9 Zeta[3] w[0][x]+112134144 I \[Pi]^2 dw[0][x] w[0][x]-547107024 I \[Pi]^2 x^2 dw[0][x] w[0][x]-414720 \[Pi]^3 x^2 dw[0][x] w[0][x]+1068771804 I \[Pi]^2 x^4 dw[0][x] w[0][x]+1140480 \[Pi]^3 x^4 dw[0][x] w[0][x]-933487824 I \[Pi]^2 x^6 dw[0][x] w[0][x]-26298720 \[Pi]^3 x^6 dw[0][x] w[0][x]+495205314 I \[Pi]^2 x^8 dw[0][x] w[0][x]+5760360 \[Pi]^3 x^8 dw[0][x] w[0][x]-187752864 I \[Pi]^2 x^10 dw[0][x] w[0][x]+17416800 \[Pi]^3 x^10 dw[0][x] w[0][x]-7763550 I \[Pi]^2 x^12 dw[0][x] w[0][x]+2395800 \[Pi]^3 x^12 dw[0][x] w[0][x]-55030272 I \[Pi]^2 x w[0][x]^2+222162024 I \[Pi]^2 x^3 w[0][x]^2+207360 \[Pi]^3 x^3 w[0][x]^2-261108600 I \[Pi]^2 x^5 w[0][x]^2-10852380 \[Pi]^3 x^5 w[0][x]^2+213462957 I \[Pi]^2 x^7 w[0][x]^2-940185 \[Pi]^3 x^7 w[0][x]^2-137189184 I \[Pi]^2 x^9 w[0][x]^2+9872910 \[Pi]^3 x^9 w[0][x]^2-6032085 I \[Pi]^2 x^11 w[0][x]^2+1712295 \[Pi]^3 x^11 w[0][x]^2))/(6480 (-1+x)^4 x^5 (1+x)^4 w[0][x])+G[0,\[Mu]] (-(1/(9 (-1+x)^4 x^2 (1+x)^4))128 G^5 m^5 \[Pi] (192 I+243 \[Pi] x-416 I x^2-256 \[Pi] x^2+81 \[Pi] x^3+448 I x^4+256 \[Pi] x^4-99 \[Pi] x^5-224 I x^6-192 \[Pi] x^6+207 \[Pi] x^7) G[0,\[Omega]]+(80 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(9 (-1+x)^4 x^6 (1+x)^4) 128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x]-(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(108 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi] (1658880 \[Pi]-368640 I x-368640 \[Pi] x-7575552 \[Pi] x^2+1898496 I x^3+1622016 \[Pi] x^3+13516416 \[Pi] x^4-3742720 I x^5-2891264 \[Pi] x^5-57344 I \[Pi]^2 x^5-11453184 \[Pi] x^6+3682304 I x^7+2407424 \[Pi] x^7+57344 I \[Pi]^2 x^7+4569984 \[Pi] x^8-1524736 I x^9-1095168 \[Pi] x^9-43008 I \[Pi]^2 x^9+16128 \[Pi] x^10+55296 I x^11+27648 I \[Pi]^2 x^2 dw[0][x]-76032 I \[Pi]^2 x^4 dw[0][x]+1753248 I \[Pi]^2 x^6 dw[0][x]-384024 I \[Pi]^2 x^8 dw[0][x]-1161120 I \[Pi]^2 x^10 dw[0][x]-159720 I \[Pi]^2 x^12 dw[0][x]-13824 I \[Pi]^2 x^3 w[0][x]+723492 I \[Pi]^2 x^5 w[0][x]+62679 I \[Pi]^2 x^7 w[0][x]-658194 I \[Pi]^2 x^9 w[0][x]-114153 I \[Pi]^2 x^11 w[0][x]))+G[0,\[Omega]] (-((80 G^5 m^5 \[Pi]^2 (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-1/(9 (-1+x)^4 x^6 (1+x)^4) 128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,-1,x]+(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[0,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(108 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi] (-1658880 \[Pi]+368640 I x+368640 \[Pi] x+7575552 \[Pi] x^2-1898496 I x^3-1622016 \[Pi] x^3-13516416 \[Pi] x^4+3742720 I x^5+2891264 \[Pi] x^5+57344 I \[Pi]^2 x^5+11453184 \[Pi] x^6-3682304 I x^7-2407424 \[Pi] x^7-57344 I \[Pi]^2 x^7-4569984 \[Pi] x^8+1524736 I x^9+1095168 \[Pi] x^9+43008 I \[Pi]^2 x^9-16128 \[Pi] x^10-55296 I x^11-27648 I \[Pi]^2 x^2 dw[0][x]+76032 I \[Pi]^2 x^4 dw[0][x]-1753248 I \[Pi]^2 x^6 dw[0][x]+384024 I \[Pi]^2 x^8 dw[0][x]+1161120 I \[Pi]^2 x^10 dw[0][x]+159720 I \[Pi]^2 x^12 dw[0][x]+13824 I \[Pi]^2 x^3 w[0][x]-723492 I \[Pi]^2 x^5 w[0][x]-62679 I \[Pi]^2 x^7 w[0][x]+658194 I \[Pi]^2 x^9 w[0][x]+114153 I \[Pi]^2 x^11 w[0][x]))+G[0,x] ((8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)+(8192 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-7488 I+12960 \[Pi]-8640 I x+36648 I x^2-63504 \[Pi] x^2+39456 I x^3-74448 I x^4+124416 \[Pi] x^4-70398 I x^5+2187 \[Pi] x^5+47332 I x^6-125280 \[Pi] x^6+59652 I x^7+729 \[Pi] x^7-26248 I x^8+63072 \[Pi] x^8-23802 I x^9-891 \[Pi] x^9+26748 I x^10-14256 \[Pi] x^10-84 I x^11+1863 \[Pi] x^11) G[1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^4 (1+x)^4) 128 G^5 m^5 \[Pi] (-1440 I+6912 I x^2+729 \[Pi] x^3-12542 I x^4+243 \[Pi] x^5+10748 I x^6-297 \[Pi] x^7-4950 I x^8+621 \[Pi] x^9)-(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]] (-(1/(27 (-1+x)^4 x^4 (1+x)^4))128 G^5 m^5 \[Pi] (-1440 I+6912 I x^2+729 \[Pi] x^3-12542 I x^4+243 \[Pi] x^5+10748 I x^6-297 \[Pi] x^7-4950 I x^8+621 \[Pi] x^9)-(16384 I G^5 m^5 \[Pi] (4-4 x^2+3 x^4) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(128 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,x])/(9 (-1+x)^4 x^6 (1+x)^4))-1/(9 (-1+x)^4 x^6 (1+x)^4) 16 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,-1,x]+(80 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[-1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)-(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,-1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(512 I G^5 m^5 \[Pi] (-50+245 x^2-480 x^4+382 x^6-430 x^8+24 x^10) G[0,1,x])/(3 (-1+x)^4 x^6 (1+x)^4)-(80 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,-1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+(16 I G^5 m^5 \[Pi] (480-2352 x^2+4608 x^4+81 x^5-4640 x^6+27 x^7+2336 x^8-33 x^9-528 x^10+69 x^11) G[1,1,x])/(9 (-1+x)^4 x^6 (1+x)^4)+1/(2592 (-1+x)^4 x^5 (1+x)^4) G^5 m^5 \[Pi] (-39813120 \[Pi]+35831808 I x+181813248 \[Pi] x^2-160358400 I x^3-324393984 \[Pi] x^4+280893440 I x^5-8060928 I \[Pi]^2 x^5+274876416 \[Pi] x^6-171634688 I x^7-13172736 I \[Pi]^2 x^7-109679616 \[Pi] x^8+149022720 I x^9-2727936 I \[Pi]^2 x^9-387072 \[Pi] x^10-663552 I x^11-248832 I \[Pi]^2 x^2 dw[0][x]+684288 I \[Pi]^2 x^4 dw[0][x]-15779232 I \[Pi]^2 x^6 dw[0][x]+3456216 I \[Pi]^2 x^8 dw[0][x]+10450080 I \[Pi]^2 x^10 dw[0][x]+1437480 I \[Pi]^2 x^12 dw[0][x]+124416 I \[Pi]^2 x^3 w[0][x]-6511428 I \[Pi]^2 x^5 w[0][x]-564111 I \[Pi]^2 x^7 w[0][x]+5923746 I \[Pi]^2 x^9 w[0][x]+1027377 I \[Pi]^2 x^11 w[0][x])))+G[-1,x] ((64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,x]^3)/(27 (-1+x)^4 x^6 (1+x)^4)+G[0,2]^2 (-((194 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11))/(9 (-1+x)^4 x^6 (1+x)^4))+(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,x])/(9 (-1+x)^4 x^6 (1+x)^4))-(64 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]]^2)/(9 (-1+x)^4 x^6 (1+x)^4)+1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi]^2 (-29952-3360 I \[Pi]+34560 x+146592 x^2+16464 I \[Pi] x^2-157824 x^3-297792 x^4-32256 I \[Pi] x^4+281592 x^5+567 I \[Pi] x^5+189328 x^6+32480 I \[Pi] x^6-238608 x^7+189 I \[Pi] x^7-104992 x^8-16352 I \[Pi] x^8+95208 x^9-231 I \[Pi] x^9+106992 x^10+3696 I \[Pi] x^10+336 x^11+483 I \[Pi] x^11) G[0,\[Omega]]-(64 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]]^2)/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x]^2 (-(1/(27 (-1+x)^4 x^6 (1+x)^4))16 G^5 m^5 \[Pi] (-3744 I-2880 \[Pi]+4320 I x+18324 I x^2+14112 \[Pi] x^2-19728 I x^3-37224 I x^4-27648 \[Pi] x^4+35199 I x^5+486 \[Pi] x^5+23666 I x^6+27840 \[Pi] x^6-29826 I x^7+162 \[Pi] x^7-13124 I x^8-14016 \[Pi] x^8+11901 I x^9-198 \[Pi] x^9+13374 I x^10+3168 \[Pi] x^10+42 I x^11+414 \[Pi] x^11)-(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]])/(9 (-1+x)^4 x^6 (1+x)^4)+(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4))+G[0,\[Mu]] (1/(27 (-1+x)^4 x^6 (1+x)^4) 4 G^5 m^5 \[Pi]^2 (29952+3360 I \[Pi]-34560 x-146592 x^2-16464 I \[Pi] x^2+157824 x^3+297792 x^4+32256 I \[Pi] x^4-281592 x^5-567 I \[Pi] x^5-189328 x^6-32480 I \[Pi] x^6+238608 x^7-189 I \[Pi] x^7+104992 x^8+16352 I \[Pi] x^8-95208 x^9+231 I \[Pi] x^9-106992 x^10-3696 I \[Pi] x^10-336 x^11-483 I \[Pi] x^11)+(128 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4))-(G^5 m^5 \[Pi] (829440 I \[Pi]^2 x^2-1451520 I \[Pi]^2 x^4+51145920 I \[Pi]^2 x^6+39625200 I \[Pi]^2 x^8+4791600 I \[Pi]^2 x^10-1768845312 \[Pi] w[0][x]-33546240 I \[Pi]^2 w[0][x]+94924800 \[Pi]^3 w[0][x]+1008599040 \[Pi] x w[0][x]+38707200 I \[Pi]^2 x w[0][x]+7893416448 \[Pi] x^2 w[0][x]+165288960 I \[Pi]^2 x^2 w[0][x]-395458560 \[Pi]^3 x^2 w[0][x]-4550123520 \[Pi] x^3 w[0][x]-176762880 I \[Pi]^2 x^3 w[0][x]-13940093952 \[Pi] x^4 w[0][x]-335738880 I \[Pi]^2 x^4 w[0][x]+632586240 \[Pi]^3 x^4 w[0][x]+8152063488 \[Pi] x^5 w[0][x]+315383040 I \[Pi]^2 x^5 w[0][x]+466560 \[Pi]^3 x^5 w[0][x]+11052149216 \[Pi] x^6 w[0][x]+240801280 I \[Pi]^2 x^6 w[0][x]-452874240 \[Pi]^3 x^6 w[0][x]-5458730112 \[Pi] x^7 w[0][x]-267240960 I \[Pi]^2 x^7 w[0][x]+155520 \[Pi]^3 x^7 w[0][x]-2617667264 \[Pi] x^8 w[0][x]-133073920 I \[Pi]^2 x^8 w[0][x]+189665280 \[Pi]^3 x^8 w[0][x]+4147815408 \[Pi] x^9 w[0][x]+106632960 I \[Pi]^2 x^9 w[0][x]-190080 \[Pi]^3 x^9 w[0][x]+1889906400 \[Pi] x^10 w[0][x]+107665920 I \[Pi]^2 x^10 w[0][x]-8017920 \[Pi]^3 x^10 w[0][x]-118551264 \[Pi] x^11 w[0][x]+376320 I \[Pi]^2 x^11 w[0][x]+397440 \[Pi]^3 x^11 w[0][x]+6635520 \[Pi] x^12 w[0][x]-115344 \[Pi] x^13 w[0][x]-337305600 I Zeta[3] w[0][x]+1234759680 I x^2 Zeta[3] w[0][x]-1565982720 I x^4 Zeta[3] w[0][x]-41990400 I x^5 Zeta[3] w[0][x]+472227840 I x^6 Zeta[3] w[0][x]-13996800 I x^7 Zeta[3] w[0][x]-7741440 I x^8 Zeta[3] w[0][x]+17107200 I x^9 Zeta[3] w[0][x]-207360000 I x^10 Zeta[3] w[0][x]-35769600 I x^11 Zeta[3] w[0][x]-414720 \[Pi]^3 x^3 dw[0][x] w[0][x]+1140480 \[Pi]^3 x^5 dw[0][x] w[0][x]-26298720 \[Pi]^3 x^7 dw[0][x] w[0][x]+5760360 \[Pi]^3 x^9 dw[0][x] w[0][x]+17416800 \[Pi]^3 x^11 dw[0][x] w[0][x]+2395800 \[Pi]^3 x^13 dw[0][x] w[0][x]+207360 \[Pi]^3 x^4 w[0][x]^2-10852380 \[Pi]^3 x^6 w[0][x]^2-940185 \[Pi]^3 x^8 w[0][x]^2+9872910 \[Pi]^3 x^10 w[0][x]^2+1712295 \[Pi]^3 x^12 w[0][x]^2))/(103680 (-1+x)^4 x^6 (1+x)^4 w[0][x])+G[0,2] ((64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,x]^2)/(9 (-1+x)^4 x^6 (1+x)^4)+(208 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]])/(9 (-1+x)^4 x^6 (1+x)^4)-(208 G^5 m^5 \[Pi]^2 (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,x] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))16 G^5 m^5 \[Pi] (-7488 I-12960 \[Pi]+8640 I x+36648 I x^2+63504 \[Pi] x^2-39456 I x^3-74448 I x^4-124416 \[Pi] x^4+70398 I x^5+2187 \[Pi] x^5+47332 I x^6+125280 \[Pi] x^6-59652 I x^7+729 \[Pi] x^7-26248 I x^8-63072 \[Pi] x^8+23802 I x^9-891 \[Pi] x^9+26748 I x^10+14256 \[Pi] x^10+84 I x^11+1863 \[Pi] x^11)-(128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]])/(9 (-1+x)^4 x^6 (1+x)^4)+(128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(1728 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi]^2 (-12460032-860160 I \[Pi]+14376960 x+61203456 x^2+4214784 I \[Pi] x^2-65654784 x^3-124323840 x^4-8257536 I \[Pi] x^4+117142272 x^5+145152 I \[Pi] x^5+84511232 x^6+8314880 I \[Pi] x^6-99260928 x^7+48384 I \[Pi] x^7-46773248 x^8-4186112 I \[Pi] x^8+39606528 x^9-59136 I \[Pi] x^9+42075648 x^10+946176 I \[Pi] x^10+139776 x^11+123648 I \[Pi] x^11+27648 I \[Pi] x^3 dw[0][x]-76032 I \[Pi] x^5 dw[0][x]+1753248 I \[Pi] x^7 dw[0][x]-384024 I \[Pi] x^9 dw[0][x]-1161120 I \[Pi] x^11 dw[0][x]-159720 I \[Pi] x^13 dw[0][x]-13824 I \[Pi] x^4 w[0][x]+723492 I \[Pi] x^6 w[0][x]+62679 I \[Pi] x^8 w[0][x]-658194 I \[Pi] x^10 w[0][x]-114153 I \[Pi] x^12 w[0][x]))+G[0,x] ((64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Mu]]^2)/(9 (-1+x)^4 x^6 (1+x)^4)-1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I-2880 \[Pi]+4320 I x+18324 I x^2+14112 \[Pi] x^2-19728 I x^3-37224 I x^4-27648 \[Pi] x^4+35199 I x^5+486 \[Pi] x^5+23666 I x^6+27840 \[Pi] x^6-29826 I x^7+162 \[Pi] x^7-13124 I x^8-14016 \[Pi] x^8+11901 I x^9-198 \[Pi] x^9+13374 I x^10+3168 \[Pi] x^10+42 I x^11+414 \[Pi] x^11) G[0,\[Omega]]+(64 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]]^2)/(9 (-1+x)^4 x^6 (1+x)^4)+G[0,\[Mu]] (1/(27 (-1+x)^4 x^6 (1+x)^4) 32 G^5 m^5 \[Pi] (-3744 I-2880 \[Pi]+4320 I x+18324 I x^2+14112 \[Pi] x^2-19728 I x^3-37224 I x^4-27648 \[Pi] x^4+35199 I x^5+486 \[Pi] x^5+23666 I x^6+27840 \[Pi] x^6-29826 I x^7+162 \[Pi] x^7-13124 I x^8-14016 \[Pi] x^8+11901 I x^9-198 \[Pi] x^9+13374 I x^10+3168 \[Pi] x^10+42 I x^11+414 \[Pi] x^11)-(128 I G^5 m^5 \[Pi] (-480+2352 x^2-4608 x^4+81 x^5+4640 x^6+27 x^7-2336 x^8-33 x^9+528 x^10+69 x^11) G[0,\[Omega]])/(9 (-1+x)^4 x^6 (1+x)^4))+1/(51840 (-1+x)^4 x^6 (1+x)^4) G^5 m^5 \[Pi] (-884422656 I-115015680 \[Pi]+94003200 I \[Pi]^2+504299520 I x+132710400 \[Pi] x+3946708224 I x^2+562913280 \[Pi] x^2-390942720 I \[Pi]^2 x^2-2275061760 I x^3-606044160 \[Pi] x^3-6970046976 I x^4-1143521280 \[Pi] x^4+623738880 I \[Pi]^2 x^4+4076031744 I x^5+1081313280 \[Pi] x^5+622080 I \[Pi]^2 x^5+5526074608 I x^6+727019520 \[Pi] x^6-443965440 I \[Pi]^2 x^6-2729365056 I x^7-916254720 \[Pi] x^7+207360 I \[Pi]^2 x^7-1308833632 I x^8-403169280 \[Pi] x^8+185180160 I \[Pi]^2 x^8+2073907704 I x^9+365598720 \[Pi] x^9-253440 I \[Pi]^2 x^9+944953200 I x^10+410849280 \[Pi] x^10-7004160 I \[Pi]^2 x^10-59275632 I x^11+1290240 \[Pi] x^11+529920 I \[Pi]^2 x^11+3317760 I x^12-57672 I x^13-414720 I \[Pi]^2 x^3 dw[0][x]+1140480 I \[Pi]^2 x^5 dw[0][x]-26298720 I \[Pi]^2 x^7 dw[0][x]+5760360 I \[Pi]^2 x^9 dw[0][x]+17416800 I \[Pi]^2 x^11 dw[0][x]+2395800 I \[Pi]^2 x^13 dw[0][x]+207360 I \[Pi]^2 x^4 w[0][x]-10852380 I \[Pi]^2 x^6 w[0][x]-940185 I \[Pi]^2 x^8 w[0][x]+9872910 I \[Pi]^2 x^10 w[0][x]+1712295 I \[Pi]^2 x^12 w[0][x]))))+T[3] ((256 I G^5 m^5 \[Pi] (2+x^2) G[0,x]^4)/(27 (-1+x)^4 (1+x)^4)+G[0,2]^3 ((G^5 m^5 \[Pi] (512 I+6561 \[Pi] x+2048 I x^2-2048 \[Pi] x^2+28431 \[Pi] x^3-2560 I x^4-1024 \[Pi] x^4-729 \[Pi] x^5+729 \[Pi] x^7))/(54 (-1+x)^4 x^2 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,x])/(27 (-1+x)^4 (1+x)^4))-(32 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Mu]]^3)/(27 (-1+x)^3 x^2 (1+x)^4)+(32 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Omega]]^3)/(27 (-1+x)^3 x^2 (1+x)^4)+G[0,x]^3 ((16 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11))/(81 (-1+x)^4 x^6 (1+x)^4)-(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]])/(27 (-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(27 (-1+x)^4 (1+x)^4)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(27 (-1+x)^4 x^8 (1+x)^4))+1/(432 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (101376+10080 I \[Pi]-103680 x-535392 x^2-48720 I \[Pi] x^2+466560 x^3+1149696 x^4+94080 I \[Pi] x^4-821376 x^5-1249440 x^6-90720 I \[Pi] x^6+698688 x^7-189 I \[Pi] x^7+874480 x^8+43232 I \[Pi] x^8-275256 x^9-819 I \[Pi] x^9-350752 x^10-8624 I \[Pi] x^10+20256 x^11+21 I \[Pi] x^11-144 x^12-456 x^13-21 I \[Pi] x^13) G[-1,-1,x]+(35 I G^5 m^5 \[Pi]^3 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x])/(432 (-1+x)^4 x^8 (1+x)^4)+G[0,\[Omega]]^2 (1/(27 (-1+x)^4 x^7 (1+x)^4) 8 G^5 m^5 \[Pi] (-4320 \[Pi]+2160 I x+2160 \[Pi] x+19440 \[Pi] x^2-9900 I x^3-9360 \[Pi] x^3-34224 \[Pi] x^4+17860 I x^5+15660 \[Pi] x^5+29112 \[Pi] x^6-15602 I x^7-12343 \[Pi] x^7+56 I \[Pi]^2 x^7-11469 \[Pi] x^8+5716 I x^9+4510 \[Pi] x^9+28 I \[Pi]^2 x^9+844 \[Pi] x^10-234 I x^11+9 \[Pi] x^11-19 \[Pi] x^12)-(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Mu]]^2 (1/(27 (-1+x)^4 x^7 (1+x)^4) 8 G^5 m^5 \[Pi] (-4320 \[Pi]+2160 I x+2160 \[Pi] x+19440 \[Pi] x^2-9900 I x^3-9360 \[Pi] x^3-34224 \[Pi] x^4+17860 I x^5+15660 \[Pi] x^5+29112 \[Pi] x^6-15602 I x^7-12343 \[Pi] x^7+56 I \[Pi]^2 x^7-11469 \[Pi] x^8+5716 I x^9+4510 \[Pi] x^9+28 I \[Pi]^2 x^9+844 \[Pi] x^10-234 I x^11+9 \[Pi] x^11-19 \[Pi] x^12)+(32 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Omega]])/(9 (-1+x)^3 x^2 (1+x)^4)-(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,2]^2 (1/(54 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (-349920 \[Pi]+34560 I x+34560 \[Pi] x+1574640 \[Pi] x^2-158400 I x^3-149760 \[Pi] x^3-2772144 \[Pi] x^4+285760 I x^5+250560 \[Pi] x^5+2358072 \[Pi] x^6-249632 I x^7-197488 \[Pi] x^7-68224 I \[Pi]^2 x^7-928989 \[Pi] x^8+91456 I x^9+72160 \[Pi] x^9-54848 I \[Pi]^2 x^9+68364 \[Pi] x^10-3744 I x^11+144 \[Pi] x^11-1539 \[Pi] x^12)+(512 I G^5 m^5 \[Pi] (2+x^2) G[0,x]^2)/(9 (-1+x)^4 (1+x)^4)-(2 G^5 m^5 \[Pi] (128 I+729 \[Pi] x+512 I x^2-512 \[Pi] x^2+3159 \[Pi] x^3-640 I x^4-256 \[Pi] x^4-81 \[Pi] x^5+81 \[Pi] x^7) G[0,\[Mu]])/(9 (-1+x)^4 x^2 (1+x)^4)+(2 G^5 m^5 \[Pi] (128 I+729 \[Pi] x+512 I x^2-512 \[Pi] x^2+3159 \[Pi] x^3-640 I x^4-256 \[Pi] x^4-81 \[Pi] x^5+81 \[Pi] x^7) G[0,\[Omega]])/(9 (-1+x)^4 x^2 (1+x)^4)-(65 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+G[0,x] (1/(27 (-1+x)^4 x^6 (1+x)^4) 2 G^5 m^5 \[Pi] (-17280 I+74880 I x^2-124896 I x^4+2187 \[Pi] x^5+100280 I x^6+9477 \[Pi] x^7-38000 I x^8-243 \[Pi] x^9-72 I x^10+243 \[Pi] x^11)-(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+1/(432 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (-506880-50400 I \[Pi]-518400 x+2676960 x^2+243600 I \[Pi] x^2+2332800 x^3-5734656 x^4-470400 I \[Pi] x^4-4106880 x^5+6219552 x^6+453600 I \[Pi] x^6+3493440 x^7-945 I \[Pi] x^7-4109744 x^8-216160 I \[Pi] x^8-1376280 x^9-4095 I \[Pi] x^9+1504928 x^10+43120 I \[Pi] x^10+101280 x^11+105 I \[Pi] x^11+720 x^12-2280 x^13-105 I \[Pi] x^13) G[1,-1,x]+(7 I G^5 m^5 \[Pi]^3 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(432 (-1+x)^4 x^8 (1+x)^4)-(G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (12672 I+142560 \[Pi]-12960 I x-66924 I x^2-556848 \[Pi] x^2+58320 I x^3+143712 I x^4+801792 \[Pi] x^4-102672 I x^5-156180 I x^6-489888 \[Pi] x^6+87336 I x^7+1620 \[Pi] x^7+109310 I x^8+119040 \[Pi] x^8-34407 I x^9+7020 \[Pi] x^9-43844 I x^10+36192 \[Pi] x^10+2532 I x^11-180 \[Pi] x^11-18 I x^12-57 I x^13+180 \[Pi] x^13) G[-1,0,-1,x]-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (63360 I-43200 \[Pi]-64800 I x-334620 I x^2+208800 \[Pi] x^2+291600 I x^3+716832 I x^4-403200 \[Pi] x^4-513360 I x^5-777444 I x^6+388800 \[Pi] x^6+436680 I x^7+810 \[Pi] x^7+513718 I x^8-185280 \[Pi] x^8-172035 I x^9+3510 \[Pi] x^9-188116 I x^10+36960 \[Pi] x^10+12660 I x^11-90 \[Pi] x^11-90 I x^12-285 I x^13+90 \[Pi] x^13) G[-1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 25 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,-1,x]+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (12672 I+12960 \[Pi]-12960 I x-66924 I x^2-62640 \[Pi] x^2+58320 I x^3+143712 I x^4+120960 \[Pi] x^4-102672 I x^5-156180 I x^6-116640 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+109310 I x^8+81024 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-43844 I x^10+9408 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,-1,-1,x]-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (63360 I-43200 \[Pi]-64800 I x-334620 I x^2+208800 \[Pi] x^2+291600 I x^3+716832 I x^4-403200 \[Pi] x^4-513360 I x^5-777444 I x^6+388800 \[Pi] x^6+436680 I x^7+810 \[Pi] x^7+513718 I x^8-185280 \[Pi] x^8-172035 I x^9+3510 \[Pi] x^9-188116 I x^10+36960 \[Pi] x^10+12660 I x^11-90 \[Pi] x^11-90 I x^12-285 I x^13+90 \[Pi] x^13) G[0,-1,1,x]-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-19008 I-14040 \[Pi]-12960 I x+51786 I x^2+67860 \[Pi] x^2+58320 I x^3-37584 I x^4-131040 \[Pi] x^4-102672 I x^5-3396 I x^6+126360 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-40969 I x^8-88176 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+24346 I x^10-10392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+63 I x^12-57 I x^13+18 \[Pi] x^13) G[0,0,-1,x]+1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (19008 I-12960 \[Pi]-12960 I x-51786 I x^2+62640 \[Pi] x^2+58320 I x^3+37584 I x^4-120960 \[Pi] x^4-102672 I x^5+3396 I x^6+116640 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+40969 I x^8-81024 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-24346 I x^10-9408 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-63 I x^12-57 I x^13+18 \[Pi] x^13) G[0,0,1,x]+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-63360 I-64800 \[Pi]-64800 I x+334620 I x^2+313200 \[Pi] x^2+291600 I x^3-716832 I x^4-604800 \[Pi] x^4-513360 I x^5+777444 I x^6+583200 \[Pi] x^6+436680 I x^7+810 \[Pi] x^7-513718 I x^8-370560 \[Pi] x^8-172035 I x^9+3510 \[Pi] x^9+188116 I x^10-19392 \[Pi] x^10+12660 I x^11-90 \[Pi] x^11+90 I x^12-285 I x^13+90 \[Pi] x^13) G[0,1,-1,x]-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,1,1,x]-(5 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (63360 I-194400 \[Pi]+64800 I x-334620 I x^2+807408 \[Pi] x^2-291600 I x^3+716832 I x^4-1285632 \[Pi] x^4+513360 I x^5-777444 I x^6+956448 \[Pi] x^6-436680 I x^7+648 \[Pi] x^7+513718 I x^8-341376 \[Pi] x^8+172035 I x^9+2808 \[Pi] x^9-188116 I x^10+8160 \[Pi] x^10-12660 I x^11-72 \[Pi] x^11-90 I x^12+285 I x^13+72 \[Pi] x^13) G[1,0,-1,x]-1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,0,1,x]-(5 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-1/(36 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,0,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 4 I G^5 m^5 \[Pi] (11880-46404 x^2+66816 x^4-40824 x^6+135 x^7+9920 x^8+585 x^9+3016 x^10-15 x^11+15 x^13) G[-1,0,0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 8 I G^5 m^5 \[Pi] (8100-33642 x^2+53568 x^4-39852 x^6+27 x^7+14224 x^8+117 x^9-340 x^10-3 x^11+3 x^13) G[-1,0,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,0,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (25920-103248 x^2+153792 x^4-101088 x^6+297 x^7+33344 x^8+1287 x^9+7600 x^10-33 x^11+33 x^13) G[0,-1,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-21600+82368 x^2-113472 x^4+62208 x^6+27 x^7+4864 x^8+117 x^9+4592 x^10-3 x^11+3 x^13) G[0,-1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (2160-10440 x^2+20160 x^4-19440 x^6+27 x^7+13504 x^8+117 x^9+1568 x^10-3 x^11+3 x^13) G[0,0,-1,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (10800-52200 x^2+100800 x^4-97200 x^6+135 x^7+61760 x^8+585 x^9+3232 x^10-15 x^11+15 x^13) G[0,0,-1,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-2790+13485 x^2-26040 x^4+25110 x^6+27 x^7-18956 x^8+117 x^9-3214 x^10-3 x^11+3 x^13) G[0,0,0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (2790-13485 x^2+26040 x^4-25110 x^6+27 x^7+18956 x^8+117 x^9+3214 x^10-3 x^11+3 x^13) G[0,0,0,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-10800+52200 x^2-100800 x^4+97200 x^6+135 x^7-61760 x^8+585 x^9-3232 x^10-15 x^11+15 x^13) G[0,0,1,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-2160+10440 x^2-20160 x^4+19440 x^6+27 x^7-13504 x^8+117 x^9-1568 x^10-3 x^11+3 x^13) G[0,0,1,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (21600-82368 x^2+113472 x^4-62208 x^6+27 x^7-4864 x^8+117 x^9-4592 x^10-3 x^11+3 x^13) G[0,1,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-25920+103248 x^2-153792 x^4+101088 x^6+297 x^7-33344 x^8+1287 x^9-7600 x^10-33 x^11+33 x^13) G[0,1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,-1,x]+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,0,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,-1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 8 I G^5 m^5 \[Pi] (-8100+33642 x^2-53568 x^4+39852 x^6+27 x^7-14224 x^8+117 x^9+340 x^10-3 x^11+3 x^13) G[1,0,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 4 I G^5 m^5 \[Pi] (-11880+46404 x^2-66816 x^4+40824 x^6+135 x^7-9920 x^8+585 x^9-3016 x^10-15 x^11+15 x^13) G[1,0,0,1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,-1,x]+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,0,-1,x]+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,0,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(128 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[GI[w[0][x]/x,x]/x,x])/((-1+x)^4 (1+x)^4)+(128 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[(G[0,x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(64 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[(GI[1/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(128 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[(GI[1/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(64 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[(GI[1/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(128 G^5 m^5 \[Pi]^2 (5+4 x^2) GI[(GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)-(256 G^5 m^5 \[Pi]^2 (5+4 x^2) GI[(GI[GI[w[0][x],x]/(x w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(128 G^5 m^5 \[Pi]^2 (5+4 x^2) GI[(GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] w[0][x])/x,x])/((-1+x)^4 (1+x)^4)+(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[w[0][x],x]/(-1+x),x])/(2304 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(5 G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[w[0][x],x]/x,x])/(1152 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[w[0][x],x]/(1+x),x])/(2304 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[G[-1,x] w[0][x],x]/x,x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[(G[-1,x] w[0][x])/x,x]/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[G[1,x] w[0][x],x]/x,x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[GI[(G[1,x] w[0][x])/x,x]/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^2 (-112134144+442745344 x^2-660016704 x^4+445084160 x^6-177051455 x^8-10190340 x^10+46055 x^12) GI[w[0][x],x])/(17280 (-1+x)^4 x^8 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[G[-1,x] w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[(G[-1,x] w[0][x])/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[G[0,-1,x] w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[(G[0,-1,x] w[0][x])/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[G[0,1,x] w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[(G[0,1,x] w[0][x])/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi]^3 GI[w[0][x]/x,x] (9216 I-16128 I x^2+435469 I x^4+99066 I x^6-175 I x^8+368640 \[Pi] x^4 w[0][x]+294912 \[Pi] x^6 w[0][x]))/(1152 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[-1,0,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 G[1,0,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((-1+x) w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/(x w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[1/((1+x) w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(x w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(-1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x]/(1+x),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x]/x,x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[-1,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[0,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(18432 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[G[1,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(-1+x),x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(9216 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[GI[w[0][x],x]/(1+x),x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[-1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[-1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[G[1,x] w[0][x],x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[GI[(G[1,x] w[0][x])/x,x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[GI[w[0][x]/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[0,1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[0,1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^4 x^3 (1+x)^4) I G^5 m^5 \[Pi]^3 G[0,0,x] (-1474560 x^3-1179648 x^5+18432 dw[0][x]-50688 x^2 dw[0][x]+903194 x^4 dw[0][x]-672806 x^6 dw[0][x]-198482 x^8 dw[0][x]+350 x^10 dw[0][x]-9216 x w[0][x]+392400 x^3 w[0][x]-229351 x^5 w[0][x]-154186 x^7 w[0][x]+353 x^9 w[0][x])+1/(34560 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (112134144 dw[0][x]-554879488 x^2 dw[0][x]+1102762048 x^4 dw[0][x]-1105100864 x^6 dw[0][x]+622135615 x^8 dw[0][x]-166861115 x^10 dw[0][x]-10236395 x^12 dw[0][x]+46055 x^14 dw[0][x]-56067072 x w[0][x]+229072256 x^3 w[0][x]-355730944 x^5 w[0][x]+293111345 x^7 w[0][x]-109693705 x^9 w[0][x]-8649715 x^11 w[0][x]+46115 x^13 w[0][x])-1/(17280 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (112134144 dw[0][x]-554879488 x^2 dw[0][x]+1102762048 x^4 dw[0][x]-1105100864 x^6 dw[0][x]+622135615 x^8 dw[0][x]-166861115 x^10 dw[0][x]-10236395 x^12 dw[0][x]+46055 x^14 dw[0][x]-56067072 x w[0][x]+229072256 x^3 w[0][x]-355730944 x^5 w[0][x]+293111345 x^7 w[0][x]-109693705 x^9 w[0][x]-8649715 x^11 w[0][x]+46115 x^13 w[0][x])+1/(34560 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (112134144 dw[0][x]-554879488 x^2 dw[0][x]+1102762048 x^4 dw[0][x]-1105100864 x^6 dw[0][x]+622135615 x^8 dw[0][x]-166861115 x^10 dw[0][x]-10236395 x^12 dw[0][x]+46055 x^14 dw[0][x]-56067072 x w[0][x]+229072256 x^3 w[0][x]-355730944 x^5 w[0][x]+293111345 x^7 w[0][x]-109693705 x^9 w[0][x]-8649715 x^11 w[0][x]+46115 x^13 w[0][x])-1/(276480 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-448536576 I dw[0][x]+2219517952 I x^2 dw[0][x]-4411048192 I x^4 dw[0][x]+829440 \[Pi] x^4 dw[0][x]+4420403456 I x^6 dw[0][x]-2280960 \[Pi] x^6 dw[0][x]-2488542460 I x^8 dw[0][x]+40643730 \[Pi] x^8 dw[0][x]+667444460 I x^10 dw[0][x]-30276270 \[Pi] x^10 dw[0][x]+40945580 I x^12 dw[0][x]-8931690 \[Pi] x^12 dw[0][x]-184220 I x^14 dw[0][x]+15750 \[Pi] x^14 dw[0][x]+224268288 I x w[0][x]-916289024 I x^3 w[0][x]+1422923776 I x^5 w[0][x]-414720 \[Pi] x^5 w[0][x]-1172445380 I x^7 w[0][x]+17658000 \[Pi] x^7 w[0][x]+438774820 I x^9 w[0][x]-10320795 \[Pi] x^9 w[0][x]+34598860 I x^11 w[0][x]-6938370 \[Pi] x^11 w[0][x]-184460 I x^13 w[0][x]+15885 \[Pi] x^13 w[0][x])+1/(138240 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-448536576 I dw[0][x]+2219517952 I x^2 dw[0][x]-4411048192 I x^4 dw[0][x]+829440 \[Pi] x^4 dw[0][x]+4420403456 I x^6 dw[0][x]-2280960 \[Pi] x^6 dw[0][x]-2488542460 I x^8 dw[0][x]+40643730 \[Pi] x^8 dw[0][x]+667444460 I x^10 dw[0][x]-30276270 \[Pi] x^10 dw[0][x]+40945580 I x^12 dw[0][x]-8931690 \[Pi] x^12 dw[0][x]-184220 I x^14 dw[0][x]+15750 \[Pi] x^14 dw[0][x]+224268288 I x w[0][x]-916289024 I x^3 w[0][x]+1422923776 I x^5 w[0][x]-414720 \[Pi] x^5 w[0][x]-1172445380 I x^7 w[0][x]+17658000 \[Pi] x^7 w[0][x]+438774820 I x^9 w[0][x]-10320795 \[Pi] x^9 w[0][x]+34598860 I x^11 w[0][x]-6938370 \[Pi] x^11 w[0][x]-184460 I x^13 w[0][x]+15885 \[Pi] x^13 w[0][x])-1/(276480 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-448536576 I dw[0][x]+2219517952 I x^2 dw[0][x]-4411048192 I x^4 dw[0][x]+829440 \[Pi] x^4 dw[0][x]+4420403456 I x^6 dw[0][x]-2280960 \[Pi] x^6 dw[0][x]-2488542460 I x^8 dw[0][x]+40643730 \[Pi] x^8 dw[0][x]+667444460 I x^10 dw[0][x]-30276270 \[Pi] x^10 dw[0][x]+40945580 I x^12 dw[0][x]-8931690 \[Pi] x^12 dw[0][x]-184220 I x^14 dw[0][x]+15750 \[Pi] x^14 dw[0][x]+224268288 I x w[0][x]-916289024 I x^3 w[0][x]+1422923776 I x^5 w[0][x]-414720 \[Pi] x^5 w[0][x]-1172445380 I x^7 w[0][x]+17658000 \[Pi] x^7 w[0][x]+438774820 I x^9 w[0][x]-10320795 \[Pi] x^9 w[0][x]+34598860 I x^11 w[0][x]-6938370 \[Pi] x^11 w[0][x]-184460 I x^13 w[0][x]+15885 \[Pi] x^13 w[0][x])+1/(414720 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] G[0,1,x] (2721835008 I-389283840 \[Pi]-262656000 I \[Pi]^2+1579253760 I x-398131200 \[Pi] x-12570900480 I x^2+2055905280 \[Pi] x^2+1100298240 I \[Pi]^2 x^2-7257600000 I x^3+1791590400 \[Pi] x^3+23147435520 I x^4-4414832640 \[Pi] x^4-1774632960 I \[Pi]^2 x^4+13148024832 I x^5-3154083840 \[Pi] x^5-21187046400 I x^6+4797849600 \[Pi] x^6+1348669440 I \[Pi]^2 x^6-11559985920 I x^7+2682961920 \[Pi] x^7-1244160 I \[Pi]^2 x^7+10242647440 I x^8-3358003200 \[Pi] x^8-404398080 I \[Pi]^2 x^8+6014759760 I x^9-1056983040 \[Pi] x^9-5391360 I \[Pi]^2 x^9-3601979296 I x^10+1346887680 \[Pi] x^10+96399360 I \[Pi]^2 x^10-337824120 I x^11+77783040 \[Pi] x^11+138240 I \[Pi]^2 x^11-9742320 I x^12+552960 \[Pi] x^12+3852480 I x^13-1751040 \[Pi] x^13-138240 I \[Pi]^2 x^13-1944 I x^15+829440 I \[Pi]^2 x^5 dw[0][x]-2280960 I \[Pi]^2 x^7 dw[0][x]+40643730 I \[Pi]^2 x^9 dw[0][x]-30276270 I \[Pi]^2 x^11 dw[0][x]-8931690 I \[Pi]^2 x^13 dw[0][x]+15750 I \[Pi]^2 x^15 dw[0][x]-414720 I \[Pi]^2 x^6 w[0][x]+17658000 I \[Pi]^2 x^8 w[0][x]-10320795 I \[Pi]^2 x^10 w[0][x]-6938370 I \[Pi]^2 x^12 w[0][x]+15885 I \[Pi]^2 x^14 w[0][x])+1/(414720 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] G[0,-1,x] (2721835008 I+583925760 \[Pi]-262656000 I \[Pi]^2-1579253760 I x+398131200 \[Pi] x-12570900480 I x^2-1590865920 \[Pi] x^2+1100298240 I \[Pi]^2 x^2+7257600000 I x^3-1791590400 \[Pi] x^3+23147435520 I x^4+1154580480 \[Pi] x^4-1774632960 I \[Pi]^2 x^4-13148024832 I x^5+3154083840 \[Pi] x^5-21187046400 I x^6+104325120 \[Pi] x^6+1348669440 I \[Pi]^2 x^6+11559985920 I x^7-2682961920 \[Pi] x^7+1244160 I \[Pi]^2 x^7+10242647440 I x^8+1258567680 \[Pi] x^8-404398080 I \[Pi]^2 x^8-6014759760 I x^9+1056983040 \[Pi] x^9+5391360 I \[Pi]^2 x^9-3601979296 I x^10-747909120 \[Pi] x^10+96399360 I \[Pi]^2 x^10+337824120 I x^11-77783040 \[Pi] x^11-138240 I \[Pi]^2 x^11-9742320 I x^12-1935360 \[Pi] x^12-3852480 I x^13+1751040 \[Pi] x^13+138240 I \[Pi]^2 x^13+1944 I x^15+829440 I \[Pi]^2 x^5 dw[0][x]-2280960 I \[Pi]^2 x^7 dw[0][x]+40643730 I \[Pi]^2 x^9 dw[0][x]-30276270 I \[Pi]^2 x^11 dw[0][x]-8931690 I \[Pi]^2 x^13 dw[0][x]+15750 I \[Pi]^2 x^15 dw[0][x]-414720 I \[Pi]^2 x^6 w[0][x]+17658000 I \[Pi]^2 x^8 w[0][x]-10320795 I \[Pi]^2 x^10 w[0][x]-6938370 I \[Pi]^2 x^12 w[0][x]+15885 I \[Pi]^2 x^14 w[0][x])+(G^5 m^5 \[Pi] G[1,x] (-331776 I \[Pi]^2 x^4+580608 I \[Pi]^2 x^6-15676884 I \[Pi]^2 x^8-3566376 I \[Pi]^2 x^10+6300 I \[Pi]^2 x^12+22708224 I \[Pi]^2 w[0][x]-51425280 \[Pi]^3 w[0][x]+23224320 I \[Pi]^2 x w[0][x]-119927808 I \[Pi]^2 x^2 w[0][x]+214714368 \[Pi]^3 x^2 w[0][x]-104509440 I \[Pi]^2 x^3 w[0][x]+257089536 I \[Pi]^2 x^4 w[0][x]-344604672 \[Pi]^3 x^4 w[0][x]+183988224 I \[Pi]^2 x^5 w[0][x]-278989824 I \[Pi]^2 x^6 w[0][x]+259780608 \[Pi]^3 x^6 w[0][x]-156506112 I \[Pi]^2 x^7 w[0][x]+134784 \[Pi]^3 x^7 w[0][x]+187478528 I \[Pi]^2 x^8 w[0][x]-94507008 \[Pi]^3 x^8 w[0][x]+61657344 I \[Pi]^2 x^9 w[0][x]+584064 \[Pi]^3 x^9 w[0][x]-70605824 I \[Pi]^2 x^10 w[0][x]+3508224 \[Pi]^3 x^10 w[0][x]-4537344 I \[Pi]^2 x^11 w[0][x]-14976 \[Pi]^3 x^11 w[0][x]-32256 I \[Pi]^2 x^12 w[0][x]+102144 I \[Pi]^2 x^13 w[0][x]+14976 \[Pi]^3 x^13 w[0][x]+202383360 I Zeta[3] w[0][x]-775139328 I x^2 Zeta[3] w[0][x]+1076723712 I x^4 Zeta[3] w[0][x]-603168768 I x^6 Zeta[3] w[0][x]-2799360 I x^7 Zeta[3] w[0][x]+111697920 I x^8 Zeta[3] w[0][x]-12130560 I x^9 Zeta[3] w[0][x]+69783552 I x^10 Zeta[3] w[0][x]+311040 I x^11 Zeta[3] w[0][x]-311040 I x^13 Zeta[3] w[0][x]+165888 \[Pi]^3 x^5 dw[0][x] w[0][x]-456192 \[Pi]^3 x^7 dw[0][x] w[0][x]+8128746 \[Pi]^3 x^9 dw[0][x] w[0][x]-6055254 \[Pi]^3 x^11 dw[0][x] w[0][x]-1786338 \[Pi]^3 x^13 dw[0][x] w[0][x]+3150 \[Pi]^3 x^15 dw[0][x] w[0][x]-82944 \[Pi]^3 x^6 w[0][x]^2+3531600 \[Pi]^3 x^8 w[0][x]^2-2064159 \[Pi]^3 x^10 w[0][x]^2-1387674 \[Pi]^3 x^12 w[0][x]^2+3177 \[Pi]^3 x^14 w[0][x]^2))/(165888 (-1+x)^4 x^8 (1+x)^4 w[0][x])+(G^5 m^5 \[Pi] (-10092072960 I \[Pi]^2+39847080960 I \[Pi]^2 x^2-59401503360 I \[Pi]^2 x^4+18662400 \[Pi]^3 x^4+40057574400 I \[Pi]^2 x^6-32659200 \[Pi]^3 x^6-15934630950 I \[Pi]^2 x^8+881824725 \[Pi]^3 x^8-917130600 I \[Pi]^2 x^10+200608650 \[Pi]^3 x^10+4144950 I \[Pi]^2 x^12-354375 \[Pi]^3 x^12+10092072960 I \[Pi]^2 w[0][x]-19970288640 \[Pi] x w[0][x]+103680000 \[Pi]^3 x w[0][x]+22486740480 I x^2 w[0][x]+16929492480 \[Pi] x^2 w[0][x]-42493824000 I \[Pi]^2 x^2 w[0][x]-1016064000 \[Pi]^3 x^2 w[0][x]+89139363840 \[Pi] x^3 w[0][x]-466560000 \[Pi]^3 x^3 w[0][x]-98638318080 I x^4 w[0][x]-68690972160 \[Pi] x^4 w[0][x]+68677128000 I \[Pi]^2 x^4 w[0][x]+3718656000 \[Pi]^3 x^4 w[0][x]-157314636288 \[Pi] x^5 w[0][x]+821376000 \[Pi]^3 x^5 w[0][x]+169512252800 I x^6 w[0][x]+106461129600 \[Pi] x^6 w[0][x]-51512265600 I \[Pi]^2 x^6 w[0][x]-5046105600 \[Pi]^3 x^6 w[0][x]+134863044480 \[Pi] x^7 w[0][x]-698688000 \[Pi]^3 x^7 w[0][x]-154380085600 I x^8 w[0][x]-72924814400 \[Pi] x^8 w[0][x]+18267856750 I \[Pi]^2 x^8 w[0][x]+1741555200 \[Pi]^3 x^8 w[0][x]+164474880 I \[Pi]^4 x^8 w[0][x]-73186479420 \[Pi] x^9 w[0][x]+275256000 \[Pi]^3 x^9 w[0][x]+61684605800 I x^10 w[0][x]+37494529100 \[Pi] x^10 w[0][x]-851841100 I \[Pi]^2 x^10 w[0][x]+65126400 \[Pi]^3 x^10 w[0][x]+131174400 I \[Pi]^4 x^10 w[0][x]+7092280700 \[Pi] x^11 w[0][x]-20256000 \[Pi]^3 x^11 w[0][x]-666261360 I x^12 w[0][x]+121971240 \[Pi] x^12 w[0][x]+16926750 I \[Pi]^2 x^12 w[0][x]+345600 \[Pi]^3 x^12 w[0][x]-14653580 \[Pi] x^13 w[0][x]+456000 \[Pi]^3 x^13 w[0][x]+1065960 I x^14 w[0][x]-14580 \[Pi] x^14 w[0][x]+47628 \[Pi] x^15 w[0][x]+3794688000 I x^2 Zeta[3] w[0][x]-12636518400 I x^4 Zeta[3] w[0][x]+14207731200 I x^6 Zeta[3] w[0][x]+163036800 \[Pi] x^7 Zeta[3] w[0][x]-2885212800 I x^8 Zeta[3] w[0][x]-2855116800 \[Pi] x^8 Zeta[3] w[0][x]+706492800 \[Pi] x^9 Zeta[3] w[0][x]+72172800 I x^10 Zeta[3] w[0][x]-2323353600 \[Pi] x^10 Zeta[3] w[0][x]-18115200 \[Pi] x^11 Zeta[3] w[0][x]-11664000 I x^12 Zeta[3] w[0][x]+18115200 \[Pi] x^13 Zeta[3] w[0][x]+5046036480 \[Pi]^3 x dw[0][x] w[0][x]-24969576960 \[Pi]^3 x^3 dw[0][x] w[0][x]+49624292160 \[Pi]^3 x^5 dw[0][x] w[0][x]+8294400 I \[Pi]^4 x^5 dw[0][x] w[0][x]-49729538880 \[Pi]^3 x^7 dw[0][x] w[0][x]-22809600 I \[Pi]^4 x^7 dw[0][x] w[0][x]+27996102675 \[Pi]^3 x^9 dw[0][x] w[0][x]+406437300 I \[Pi]^4 x^9 dw[0][x] w[0][x]-7508750175 \[Pi]^3 x^11 dw[0][x] w[0][x]-302762700 I \[Pi]^4 x^11 dw[0][x] w[0][x]-460637775 \[Pi]^3 x^13 dw[0][x] w[0][x]-89316900 I \[Pi]^4 x^13 dw[0][x] w[0][x]+2072475 \[Pi]^3 x^15 dw[0][x] w[0][x]+157500 I \[Pi]^4 x^15 dw[0][x] w[0][x]-2523018240 \[Pi]^3 x^2 w[0][x]^2+10308251520 \[Pi]^3 x^4 w[0][x]^2-16007892480 \[Pi]^3 x^6 w[0][x]^2-4147200 I \[Pi]^4 x^6 w[0][x]^2+13190010525 \[Pi]^3 x^8 w[0][x]^2+176580000 I \[Pi]^4 x^8 w[0][x]^2-4936216725 \[Pi]^3 x^10 w[0][x]^2-103207950 I \[Pi]^4 x^10 w[0][x]^2-389237175 \[Pi]^3 x^12 w[0][x]^2-69383700 I \[Pi]^4 x^12 w[0][x]^2+2075175 \[Pi]^3 x^14 w[0][x]^2+158850 I \[Pi]^4 x^14 w[0][x]^2))/(3110400 (-1+x)^4 x^8 (1+x)^4 w[0][x])+G[0,x]^2 ((512 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)+(512 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)-1/(27 (-1+x)^4 x^8 (1+x)^4) 2 G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Mu]] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))16 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)-(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(32 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+(32 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(41472 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (-53084160 \[Pi]+111919104 I x+238878720 \[Pi] x^2-497442816 I x^3-420544512 \[Pi] x^4+863993856 I x^5+357728256 \[Pi] x^6-720699392 I x^7+13221888 I \[Pi]^2 x^7-140931072 \[Pi] x^8+376573952 I x^9+10592256 I \[Pi]^2 x^9+10371072 \[Pi] x^10-1253376 I x^11-233472 \[Pi] x^12-165888 I \[Pi]^2 x^4 dw[0][x]+456192 I \[Pi]^2 x^6 dw[0][x]-8128746 I \[Pi]^2 x^8 dw[0][x]+6055254 I \[Pi]^2 x^10 dw[0][x]+1786338 I \[Pi]^2 x^12 dw[0][x]-3150 I \[Pi]^2 x^14 dw[0][x]+82944 I \[Pi]^2 x^5 w[0][x]-3531600 I \[Pi]^2 x^7 w[0][x]+2064159 I \[Pi]^2 x^9 w[0][x]+1387674 I \[Pi]^2 x^11 w[0][x]-3177 I \[Pi]^2 x^13 w[0][x]))+G[0,\[Omega]] (-((7 I G^5 m^5 \[Pi]^3 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(54 (-1+x)^4 x^8 (1+x)^4))+(2 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (12672 I+12960 \[Pi]-12960 I x-66924 I x^2-62640 \[Pi] x^2+58320 I x^3+143712 I x^4+120960 \[Pi] x^4-102672 I x^5-156180 I x^6-116640 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+109310 I x^8+81024 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-43844 I x^10+9408 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,-1,x]+1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,1,x]+(10 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (2160-10440 x^2+20160 x^4-19440 x^6+27 x^7+13504 x^8+117 x^9+1568 x^10-3 x^11+3 x^13) G[0,0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-2160+10440 x^2-20160 x^4+19440 x^6+27 x^7-13504 x^8+117 x^9-1568 x^10-3 x^11+3 x^13) G[0,0,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,x]-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,x]-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(144 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-(G^5 m^5 \[Pi] (-1658880 I \[Pi]^2 x^3+2903040 I \[Pi]^2 x^5-78384420 I \[Pi]^2 x^7-17831880 I \[Pi]^2 x^9+31500 I \[Pi]^2 x^11-263208960 \[Pi] w[0][x]+148193280 I x w[0][x]+106721280 \[Pi] x w[0][x]+9676800 I \[Pi]^2 x w[0][x]+1209600000 \[Pi] x^2 w[0][x]-690647040 I x^3 w[0][x]-469739520 \[Pi] x^3 w[0][x]-40273920 I \[Pi]^2 x^3 w[0][x]-2191337472 \[Pi] x^4 w[0][x]+1274298880 I x^5 w[0][x]+805662720 \[Pi] x^5 w[0][x]+66854400 I \[Pi]^2 x^5 w[0][x]+1926111360 \[Pi] x^6 w[0][x]+43200 \[Pi]^3 x^6 w[0][x]-1248512000 I x^7 w[0][x]-661227520 \[Pi] x^7 w[0][x]-23716480 I \[Pi]^2 x^7 w[0][x]-16527360 \[Pi]^3 x^7 w[0][x]-940849320 \[Pi] x^8 w[0][x]+187200 \[Pi]^3 x^8 w[0][x]+526666240 I x^9 w[0][x]+382919680 \[Pi] x^9 w[0][x]-9731840 I \[Pi]^2 x^9 w[0][x]-13240320 \[Pi]^3 x^9 w[0][x]+93823420 \[Pi] x^10 w[0][x]-4800 \[Pi]^3 x^10 w[0][x]-9999360 I x^11 w[0][x]+2027520 \[Pi] x^11 w[0][x]+40320 I \[Pi]^2 x^11 w[0][x]-504160 \[Pi] x^12 w[0][x]+4800 \[Pi]^3 x^12 w[0][x]+972 \[Pi] x^14 w[0][x]+92344320 I x^7 Zeta[3] w[0][x]+76032000 I x^9 Zeta[3] w[0][x]+829440 \[Pi]^3 x^4 dw[0][x] w[0][x]-2280960 \[Pi]^3 x^6 dw[0][x] w[0][x]+40643730 \[Pi]^3 x^8 dw[0][x] w[0][x]-30276270 \[Pi]^3 x^10 dw[0][x] w[0][x]-8931690 \[Pi]^3 x^12 dw[0][x] w[0][x]+15750 \[Pi]^3 x^14 dw[0][x] w[0][x]-414720 \[Pi]^3 x^5 w[0][x]^2+17658000 \[Pi]^3 x^7 w[0][x]^2-10320795 \[Pi]^3 x^9 w[0][x]^2-6938370 \[Pi]^3 x^11 w[0][x]^2+15885 \[Pi]^3 x^13 w[0][x]^2))/(51840 (-1+x)^4 x^7 (1+x)^4 w[0][x]))+G[0,\[Mu]] (-((32 G^5 m^5 \[Pi] (-8 I-8 I x-9 \[Pi] x-40 I x^2+23 \[Pi] x^2-40 I x^3-16 \[Pi] x^3+\[Pi] x^5+\[Pi] x^6) G[0,\[Omega]]^2)/(9 (-1+x)^3 x^2 (1+x)^4))+(7 I G^5 m^5 \[Pi]^3 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(54 (-1+x)^4 x^8 (1+x)^4)-(2 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (12672 I+12960 \[Pi]-12960 I x-66924 I x^2-62640 \[Pi] x^2+58320 I x^3+143712 I x^4+120960 \[Pi] x^4-102672 I x^5-156180 I x^6-116640 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+109310 I x^8+81024 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-43844 I x^10+9408 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,-1,x]-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^7 (1+x)^4) 16 G^5 m^5 \[Pi] (4320 \[Pi]-2160 I x-2160 \[Pi] x-19440 \[Pi] x^2+9900 I x^3+9360 \[Pi] x^3+34224 \[Pi] x^4-17860 I x^5-15660 \[Pi] x^5-29112 \[Pi] x^6+15602 I x^7+12343 \[Pi] x^7-56 I \[Pi]^2 x^7+11469 \[Pi] x^8-5716 I x^9-4510 \[Pi] x^9-28 I \[Pi]^2 x^9-844 \[Pi] x^10+234 I x^11-9 \[Pi] x^11+19 \[Pi] x^12)+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x])-(10 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (2160-10440 x^2+20160 x^4-19440 x^6+27 x^7+13504 x^8+117 x^9+1568 x^10-3 x^11+3 x^13) G[0,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-2160+10440 x^2-20160 x^4+19440 x^6+27 x^7-13504 x^8+117 x^9-1568 x^10-3 x^11+3 x^13) G[0,0,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,x]+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,x]+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(144 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+(G^5 m^5 \[Pi] (-1658880 I \[Pi]^2 x^3+2903040 I \[Pi]^2 x^5-78384420 I \[Pi]^2 x^7-17831880 I \[Pi]^2 x^9+31500 I \[Pi]^2 x^11-263208960 \[Pi] w[0][x]+148193280 I x w[0][x]+106721280 \[Pi] x w[0][x]+9676800 I \[Pi]^2 x w[0][x]+1209600000 \[Pi] x^2 w[0][x]-690647040 I x^3 w[0][x]-469739520 \[Pi] x^3 w[0][x]-40273920 I \[Pi]^2 x^3 w[0][x]-2191337472 \[Pi] x^4 w[0][x]+1274298880 I x^5 w[0][x]+805662720 \[Pi] x^5 w[0][x]+66854400 I \[Pi]^2 x^5 w[0][x]+1926111360 \[Pi] x^6 w[0][x]+43200 \[Pi]^3 x^6 w[0][x]-1248512000 I x^7 w[0][x]-661227520 \[Pi] x^7 w[0][x]-23716480 I \[Pi]^2 x^7 w[0][x]-16527360 \[Pi]^3 x^7 w[0][x]-940849320 \[Pi] x^8 w[0][x]+187200 \[Pi]^3 x^8 w[0][x]+526666240 I x^9 w[0][x]+382919680 \[Pi] x^9 w[0][x]-9731840 I \[Pi]^2 x^9 w[0][x]-13240320 \[Pi]^3 x^9 w[0][x]+93823420 \[Pi] x^10 w[0][x]-4800 \[Pi]^3 x^10 w[0][x]-9999360 I x^11 w[0][x]+2027520 \[Pi] x^11 w[0][x]+40320 I \[Pi]^2 x^11 w[0][x]-504160 \[Pi] x^12 w[0][x]+4800 \[Pi]^3 x^12 w[0][x]+972 \[Pi] x^14 w[0][x]+92344320 I x^7 Zeta[3] w[0][x]+76032000 I x^9 Zeta[3] w[0][x]+829440 \[Pi]^3 x^4 dw[0][x] w[0][x]-2280960 \[Pi]^3 x^6 dw[0][x] w[0][x]+40643730 \[Pi]^3 x^8 dw[0][x] w[0][x]-30276270 \[Pi]^3 x^10 dw[0][x] w[0][x]-8931690 \[Pi]^3 x^12 dw[0][x] w[0][x]+15750 \[Pi]^3 x^14 dw[0][x] w[0][x]-414720 \[Pi]^3 x^5 w[0][x]^2+17658000 \[Pi]^3 x^7 w[0][x]^2-10320795 \[Pi]^3 x^9 w[0][x]^2-6938370 \[Pi]^3 x^11 w[0][x]^2+15885 \[Pi]^3 x^13 w[0][x]^2))/(51840 (-1+x)^4 x^7 (1+x)^4 w[0][x]))+G[0,x] (-((1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]]^3)/(27 (-1+x)^4 (1+x)^4))+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]]^3)/(27 (-1+x)^4 (1+x)^4)+G[0,\[Omega]]^2 (1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Mu]]^2 (1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I-8640 \[Pi]+12960 I x+66924 I x^2+41760 \[Pi] x^2-58320 I x^3-143712 I x^4-80640 \[Pi] x^4+102672 I x^5+156180 I x^6+77760 \[Pi] x^6-87336 I x^7+162 \[Pi] x^7-109310 I x^8-37056 \[Pi] x^8+34407 I x^9+702 \[Pi] x^9+43844 I x^10+7392 \[Pi] x^10-2532 I x^11-18 \[Pi] x^11+18 I x^12+57 I x^13+18 \[Pi] x^13) G[-1,-1,x]+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (63360 I-43200 \[Pi]-64800 I x-334620 I x^2+208800 \[Pi] x^2+291600 I x^3+716832 I x^4-403200 \[Pi] x^4-513360 I x^5-777444 I x^6+388800 \[Pi] x^6+436680 I x^7+810 \[Pi] x^7+513718 I x^8-185280 \[Pi] x^8-172035 I x^9+3510 \[Pi] x^9-188116 I x^10+36960 \[Pi] x^10+12660 I x^11-90 \[Pi] x^11-90 I x^12-285 I x^13+90 \[Pi] x^13) G[-1,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 G^5 m^5 \[Pi] (10560 I+7200 \[Pi]-39570 I x^2-34800 \[Pi] x^2+60432 I x^4+67200 \[Pi] x^4-50928 I x^6-64800 \[Pi] x^6+50093 I x^8+39360 \[Pi] x^8-22730 I x^10+672 \[Pi] x^10-27 I x^12) G[0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 G^5 m^5 \[Pi] (-10560 I+7200 \[Pi]+39570 I x^2-34800 \[Pi] x^2-60432 I x^4+67200 \[Pi] x^4+50928 I x^6-64800 \[Pi] x^6-50093 I x^8+39360 \[Pi] x^8+22730 I x^10+672 \[Pi] x^10+27 I x^12) G[0,1,x]+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (63360 I+43200 \[Pi]+64800 I x-334620 I x^2-208800 \[Pi] x^2-291600 I x^3+716832 I x^4+403200 \[Pi] x^4+513360 I x^5-777444 I x^6-388800 \[Pi] x^6-436680 I x^7+810 \[Pi] x^7+513718 I x^8+185280 \[Pi] x^8+172035 I x^9+3510 \[Pi] x^9-188116 I x^10-36960 \[Pi] x^10-12660 I x^11-90 \[Pi] x^11-90 I x^12+285 I x^13+90 \[Pi] x^13) G[1,-1,x]+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,1,x]+G[0,\[Mu]] (1/(81 (-1+x)^4 x^7 (1+x)^4) 16 G^5 m^5 \[Pi] (12960 \[Pi]-27324 I x-58320 \[Pi] x^2+121446 I x^3+102672 \[Pi] x^4-210936 I x^5-87336 \[Pi] x^6+175952 I x^7+3252 I \[Pi]^2 x^7+34407 \[Pi] x^8-91937 I x^9+2598 I \[Pi]^2 x^9-2532 \[Pi] x^10+306 I x^11+57 \[Pi] x^12)-(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)+1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,x]+G[0,\[Omega]] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))32 G^5 m^5 \[Pi] (-2160 I+9360 I x^2-15612 I x^4+54 \[Pi] x^5+12535 I x^6+234 \[Pi] x^7-4750 I x^8-6 \[Pi] x^9-9 I x^10+6 \[Pi] x^11)+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x]-(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x]-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Omega]] (1/(81 (-1+x)^4 x^7 (1+x)^4) 16 G^5 m^5 \[Pi] (-12960 \[Pi]+27324 I x+58320 \[Pi] x^2-121446 I x^3-102672 \[Pi] x^4+210936 I x^5+87336 \[Pi] x^6-175952 I x^7-3252 I \[Pi]^2 x^7-34407 \[Pi] x^8+91937 I x^9-2598 I \[Pi]^2 x^9+2532 \[Pi] x^10-306 I x^11-57 \[Pi] x^12)-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I+8640 \[Pi]-12960 I x+66924 I x^2-41760 \[Pi] x^2+58320 I x^3-143712 I x^4+80640 \[Pi] x^4-102672 I x^5+156180 I x^6-77760 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+37056 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-7392 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x]+(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x]+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+1/(36 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,-1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,1,x]-1/(3 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (8400-33256 x^2+49024 x^4-31536 x^6+81 x^7+8672 x^8+351 x^9+1600 x^10-9 x^11+9 x^13) G[-1,0,-1,x]-1/(3 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (8400-33256 x^2+49024 x^4-31536 x^6+81 x^7+8672 x^8+351 x^9+1600 x^10-9 x^11+9 x^13) G[-1,0,1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,-1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,1,x]-(8 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(8 I G^5 m^5 \[Pi] (-750+3625 x^2-7000 x^4+6750 x^6-3860 x^8+122 x^10) G[0,-1,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(400 I G^5 m^5 \[Pi] (30-145 x^2+280 x^4-270 x^6+188 x^8+22 x^10) G[0,0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(400 I G^5 m^5 \[Pi] (30-145 x^2+280 x^4-270 x^6+188 x^8+22 x^10) G[0,0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(8 I G^5 m^5 \[Pi] (-750+3625 x^2-7000 x^4+6750 x^6-3860 x^8+122 x^10) G[0,1,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-(8 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,-1,x]-1/(36 (-1+x)^4 x^8 (1+x)^4) 25 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,1,x]+1/(3 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-8400+33256 x^2-49024 x^4+31536 x^6+81 x^7-8672 x^8+351 x^9-1600 x^10-9 x^11+9 x^13) G[1,0,-1,x]+1/(3 (-1+x)^4 x^8 (1+x)^4) I G^5 m^5 \[Pi] (-8400+33256 x^2-49024 x^4+31536 x^6+81 x^7-8672 x^8+351 x^9-1600 x^10-9 x^11+9 x^13) G[1,0,1,x]+1/(36 (-1+x)^4 x^8 (1+x)^4) 5 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,-1,x]-(I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-(128 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)-(G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(144 (-1+x)^4 x^4 (1+x)^4 w[0][x])-(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[G[-1,x] w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[(G[-1,x] w[0][x])/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[G[1,x] w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])+(I G^5 m^5 \[Pi] (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[(G[1,x] w[0][x])/x,x])/(288 (-1+x)^4 x^4 (1+x)^4 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(9216 (-1+x)^3 x^3 (1+x)^3) 5 I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(288 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[-1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[-1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[G[1,x] w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(576 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi] GI[GI[(G[1,x] w[0][x])/x,x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(414720 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] G[1,x] (-2721835008 I+389283840 \[Pi]+282009600 I \[Pi]^2-1579253760 I x+398131200 \[Pi] x+12570900480 I x^2-2055905280 \[Pi] x^2-1193840640 I \[Pi]^2 x^2+7257600000 I x^3-1791590400 \[Pi] x^3-23147435520 I x^4+4414832640 \[Pi] x^4+1955266560 I \[Pi]^2 x^4-13148024832 I x^5+3154083840 \[Pi] x^5+21187046400 I x^6-4797849600 \[Pi] x^6-1522851840 I \[Pi]^2 x^6+11559985920 I x^7-2682961920 \[Pi] x^7-207360 I \[Pi]^2 x^7-10242647440 I x^8+3358003200 \[Pi] x^8+579256320 I \[Pi]^2 x^8-6014759760 I x^9+1056983040 \[Pi] x^9-898560 I \[Pi]^2 x^9+3601979296 I x^10-1346887680 \[Pi] x^10-38830080 I \[Pi]^2 x^10+337824120 I x^11-77783040 \[Pi] x^11+23040 I \[Pi]^2 x^11+9742320 I x^12-552960 \[Pi] x^12-3852480 I x^13+1751040 \[Pi] x^13-23040 I \[Pi]^2 x^13+1944 I x^15-829440 I \[Pi]^2 x^5 dw[0][x]+2280960 I \[Pi]^2 x^7 dw[0][x]-40643730 I \[Pi]^2 x^9 dw[0][x]+30276270 I \[Pi]^2 x^11 dw[0][x]+8931690 I \[Pi]^2 x^13 dw[0][x]-15750 I \[Pi]^2 x^15 dw[0][x]+414720 I \[Pi]^2 x^6 w[0][x]-17658000 I \[Pi]^2 x^8 w[0][x]+10320795 I \[Pi]^2 x^10 w[0][x]+6938370 I \[Pi]^2 x^12 w[0][x]-15885 I \[Pi]^2 x^14 w[0][x])-(G^5 m^5 \[Pi] (-14929920 I \[Pi]^2 x^3+26127360 I \[Pi]^2 x^5-705459780 I \[Pi]^2 x^7-160486920 I \[Pi]^2 x^9+283500 I \[Pi]^2 x^11-6317015040 \[Pi] w[0][x]+17100232704 I x w[0][x]-846028800 I \[Pi]^2 x w[0][x]+29030400000 \[Pi] x^2 w[0][x]-71528306688 I x^3 w[0][x]+3158507520 I \[Pi]^2 x^3 w[0][x]-52592099328 \[Pi] x^4 w[0][x]+115752076800 I x^5 w[0][x]-4356679680 I \[Pi]^2 x^5 w[0][x]+46226672640 \[Pi] x^6 w[0][x]+1036800 \[Pi]^3 x^6 w[0][x]-88304139520 I x^7 w[0][x]+2340756480 I \[Pi]^2 x^7 w[0][x]+398131200 \[Pi]^3 x^7 w[0][x]-22580383680 \[Pi] x^8 w[0][x]+4492800 \[Pi]^3 x^8 w[0][x]+42635613040 I x^9 w[0][x]-735651840 I \[Pi]^2 x^9 w[0][x]+318504960 \[Pi]^3 x^9 w[0][x]+2251762080 \[Pi] x^10 w[0][x]-115200 \[Pi]^3 x^10 w[0][x]-142407648 I x^11 w[0][x]+138240 I \[Pi]^2 x^11 w[0][x]-12099840 \[Pi] x^12 w[0][x]+115200 \[Pi]^3 x^12 w[0][x]-11664 I x^13 w[0][x]+23328 \[Pi] x^14 w[0][x]-67829760 I x^7 Zeta[3] w[0][x]-33914880 I x^9 Zeta[3] w[0][x]+7464960 \[Pi]^3 x^4 dw[0][x] w[0][x]-20528640 \[Pi]^3 x^6 dw[0][x] w[0][x]+365793570 \[Pi]^3 x^8 dw[0][x] w[0][x]-272486430 \[Pi]^3 x^10 dw[0][x] w[0][x]-80385210 \[Pi]^3 x^12 dw[0][x] w[0][x]+141750 \[Pi]^3 x^14 dw[0][x] w[0][x]-3732480 \[Pi]^3 x^5 w[0][x]^2+158922000 \[Pi]^3 x^7 w[0][x]^2-92887155 \[Pi]^3 x^9 w[0][x]^2-62445330 \[Pi]^3 x^11 w[0][x]^2+142965 \[Pi]^3 x^13 w[0][x]^2))/(1244160 (-1+x)^4 x^7 (1+x)^4 w[0][x]))+G[0,2] ((1024 I G^5 m^5 \[Pi] (2+x^2) G[0,x]^3)/(27 (-1+x)^4 (1+x)^4)+(8 G^5 m^5 \[Pi] (32 I+81 \[Pi] x+128 I x^2-128 \[Pi] x^2+351 \[Pi] x^3-160 I x^4-64 \[Pi] x^4-9 \[Pi] x^5+9 \[Pi] x^7) G[0,\[Mu]]^2)/(9 (-1+x)^4 x^2 (1+x)^4)+(8 G^5 m^5 \[Pi] (32 I+81 \[Pi] x+128 I x^2-128 \[Pi] x^2+351 \[Pi] x^3-160 I x^4-64 \[Pi] x^4-9 \[Pi] x^5+9 \[Pi] x^7) G[0,\[Omega]]^2)/(9 (-1+x)^4 x^2 (1+x)^4)+G[0,x]^2 (1/(27 (-1+x)^4 x^6 (1+x)^4) 8 G^5 m^5 \[Pi] (-4320 I+18720 I x^2-31224 I x^4+243 \[Pi] x^5+25070 I x^6+1053 \[Pi] x^7-9500 I x^8-27 \[Pi] x^9-18 I x^10+27 \[Pi] x^11)-(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]])/(9 (-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)-(8 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))+1/(36 (-1+x)^4 x^8 (1+x)^4) 13 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x]+(25 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (12672 I+26460 \[Pi]-12960 I x-66924 I x^2-127890 \[Pi] x^2+58320 I x^3+143712 I x^4+246960 \[Pi] x^4-102672 I x^5-156180 I x^6-238140 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7+109310 I x^8+150504 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9-43844 I x^10+7212 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11-18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,-1,x]+1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I+22140 \[Pi]-12960 I x+66924 I x^2-107010 \[Pi] x^2+58320 I x^3-143712 I x^4+206640 \[Pi] x^4-102672 I x^5+156180 I x^6-199260 \[Pi] x^6+87336 I x^7+162 \[Pi] x^7-109310 I x^8+106536 \[Pi] x^8-34407 I x^9+702 \[Pi] x^9+43844 I x^10-9588 \[Pi] x^10+2532 I x^11-18 \[Pi] x^11+18 I x^12-57 I x^13+18 \[Pi] x^13) G[0,1,x]+(65 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+(5 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(36 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,0,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (2160-10440 x^2+20160 x^4-19440 x^6+27 x^7+13504 x^8+117 x^9+1568 x^10-3 x^11+3 x^13) G[0,0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-2160+10440 x^2-20160 x^4+19440 x^6+27 x^7-13504 x^8+117 x^9-1568 x^10-3 x^11+3 x^13) G[0,0,1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,-1,x]-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,-1,x]-(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,0,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+(256 I G^5 m^5 \[Pi]^3 (5+4 x^2) GI[w[0][x]/x,x])/((-1+x)^4 (1+x)^4)-(5 G^5 m^5 \[Pi]^2 (-9216+16128 x^2-435469 x^4-99066 x^6+175 x^8) GI[w[0][x],x])/(576 (-1+x)^4 x^4 (1+x)^4 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(4608 (-1+x)^3 x^3 (1+x)^3) I G^5 m^5 \[Pi]^3 GI[1/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((-1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(1152 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/(x w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])-1/(2304 (-1+x)^3 x^3 (1+x)^3) 5 G^5 m^5 \[Pi]^2 GI[GI[w[0][x],x]/((1+x) w[0][x]^2),x] (-18432 dw[0][x]+32256 x^2 dw[0][x]-870938 x^4 dw[0][x]-198132 x^6 dw[0][x]+350 x^8 dw[0][x]+9216 x w[0][x]-383184 x^3 w[0][x]-153833 x^5 w[0][x]+353 x^7 w[0][x])+1/(13824 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 G[1,x] (16220160-2580480 I \[Pi]+16588800 x-85662720 x^2+12472320 I \[Pi] x^2-74649600 x^3+183508992 x^4-24084480 I \[Pi] x^4+131420160 x^5-199025664 x^6+23224320 I \[Pi] x^6-111790080 x^7-48384 I \[Pi] x^7+131511808 x^8-11067392 I \[Pi] x^8+44040960 x^9-209664 I \[Pi] x^9-48157696 x^10+2207744 I \[Pi] x^10-3240960 x^11+5376 I \[Pi] x^11-23040 x^12+72960 x^13-5376 I \[Pi] x^13+55296 I \[Pi] x^5 dw[0][x]-152064 I \[Pi] x^7 dw[0][x]+2709582 I \[Pi] x^9 dw[0][x]-2018418 I \[Pi] x^11 dw[0][x]-595446 I \[Pi] x^13 dw[0][x]+1050 I \[Pi] x^15 dw[0][x]-27648 I \[Pi] x^6 w[0][x]+1177200 I \[Pi] x^8 w[0][x]-688053 I \[Pi] x^10 w[0][x]-462558 I \[Pi] x^12 w[0][x]+1059 I \[Pi] x^14 w[0][x])-(G^5 m^5 \[Pi] (414720 I \[Pi]^2 x^3-725760 I \[Pi]^2 x^5+19596105 I \[Pi]^2 x^7+4457970 I \[Pi]^2 x^9-7875 I \[Pi]^2 x^11-592220160 \[Pi] w[0][x]+148193280 I x w[0][x]+106721280 \[Pi] x w[0][x]+9676800 I \[Pi]^2 x w[0][x]+2721600000 \[Pi] x^2 w[0][x]-690647040 I x^3 w[0][x]-469739520 \[Pi] x^3 w[0][x]-40273920 I \[Pi]^2 x^3 w[0][x]-4930509312 \[Pi] x^4 w[0][x]+1274298880 I x^5 w[0][x]+805662720 \[Pi] x^5 w[0][x]+66854400 I \[Pi]^2 x^5 w[0][x]+4334580000 \[Pi] x^6 w[0][x]+97200 \[Pi]^3 x^6 w[0][x]-1248512000 I x^7 w[0][x]-661227520 \[Pi] x^7 w[0][x]-23716480 I \[Pi]^2 x^7 w[0][x]+16650240 \[Pi]^3 x^7 w[0][x]-2209326930 \[Pi] x^8 w[0][x]+421200 \[Pi]^3 x^8 w[0][x]+526666240 I x^9 w[0][x]+382919680 \[Pi] x^9 w[0][x]-9731840 I \[Pi]^2 x^9 w[0][x]+13301760 \[Pi]^3 x^9 w[0][x]+154823595 \[Pi] x^10 w[0][x]-10800 \[Pi]^3 x^10 w[0][x]-9999360 I x^11 w[0][x]+2027520 \[Pi] x^11 w[0][x]+40320 I \[Pi]^2 x^11 w[0][x]-1341240 \[Pi] x^12 w[0][x]+10800 \[Pi]^3 x^12 w[0][x]+1215 \[Pi] x^14 w[0][x]+92344320 I x^7 Zeta[3] w[0][x]+76032000 I x^9 Zeta[3] w[0][x]-336402432 I \[Pi]^2 dw[0][x] w[0][x]+1664638464 I \[Pi]^2 x^2 dw[0][x] w[0][x]-3308286144 I \[Pi]^2 x^4 dw[0][x] w[0][x]+829440 \[Pi]^3 x^4 dw[0][x] w[0][x]+3315302592 I \[Pi]^2 x^6 dw[0][x] w[0][x]-2280960 \[Pi]^3 x^6 dw[0][x] w[0][x]-1866406845 I \[Pi]^2 x^8 dw[0][x] w[0][x]+40643730 \[Pi]^3 x^8 dw[0][x] w[0][x]+500583345 I \[Pi]^2 x^10 dw[0][x] w[0][x]-30276270 \[Pi]^3 x^10 dw[0][x] w[0][x]+30709185 I \[Pi]^2 x^12 dw[0][x] w[0][x]-8931690 \[Pi]^3 x^12 dw[0][x] w[0][x]-138165 I \[Pi]^2 x^14 dw[0][x] w[0][x]+15750 \[Pi]^3 x^14 dw[0][x] w[0][x]+168201216 I \[Pi]^2 x w[0][x]^2-687216768 I \[Pi]^2 x^3 w[0][x]^2+1067192832 I \[Pi]^2 x^5 w[0][x]^2-414720 \[Pi]^3 x^5 w[0][x]^2-879334035 I \[Pi]^2 x^7 w[0][x]^2+17658000 \[Pi]^3 x^7 w[0][x]^2+329081115 I \[Pi]^2 x^9 w[0][x]^2-10320795 \[Pi]^3 x^9 w[0][x]^2+25949145 I \[Pi]^2 x^11 w[0][x]^2-6938370 \[Pi]^3 x^11 w[0][x]^2-138345 I \[Pi]^2 x^13 w[0][x]^2+15885 \[Pi]^3 x^13 w[0][x]^2))/(51840 (-1+x)^4 x^7 (1+x)^4 w[0][x])+G[0,\[Omega]] (-((10 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4))-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x]+1/(864 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (-4976640 \[Pi]+1105920 I x+1105920 \[Pi] x+22394880 \[Pi] x^2-5068800 I x^3-4792320 \[Pi] x^3-39426048 \[Pi] x^4+9144320 I x^5+8017920 \[Pi] x^5+33537024 \[Pi] x^6-7988224 I x^7-6319616 \[Pi] x^7+28672 I \[Pi]^2 x^7-13212288 \[Pi] x^8+2926592 I x^9+2309120 \[Pi] x^9+14336 I \[Pi]^2 x^9+972288 \[Pi] x^10-119808 I x^11+4608 \[Pi] x^11-21888 \[Pi] x^12-55296 I \[Pi]^2 x^4 dw[0][x]+152064 I \[Pi]^2 x^6 dw[0][x]-2709582 I \[Pi]^2 x^8 dw[0][x]+2018418 I \[Pi]^2 x^10 dw[0][x]+595446 I \[Pi]^2 x^12 dw[0][x]-1050 I \[Pi]^2 x^14 dw[0][x]+27648 I \[Pi]^2 x^5 w[0][x]-1177200 I \[Pi]^2 x^7 w[0][x]+688053 I \[Pi]^2 x^9 w[0][x]+462558 I \[Pi]^2 x^11 w[0][x]-1059 I \[Pi]^2 x^13 w[0][x]))+G[0,\[Mu]] (-((16 G^5 m^5 \[Pi] (32 I+81 \[Pi] x+128 I x^2-128 \[Pi] x^2+351 \[Pi] x^3-160 I x^4-64 \[Pi] x^4-9 \[Pi] x^5+9 \[Pi] x^7) G[0,\[Omega]])/(9 (-1+x)^4 x^2 (1+x)^4))+(10 G^5 m^5 \[Pi]^2 (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,-1,x]-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[0,1,x]+1/(864 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (4976640 \[Pi]-1105920 I x-1105920 \[Pi] x-22394880 \[Pi] x^2+5068800 I x^3+4792320 \[Pi] x^3+39426048 \[Pi] x^4-9144320 I x^5-8017920 \[Pi] x^5-33537024 \[Pi] x^6+7988224 I x^7+6319616 \[Pi] x^7-28672 I \[Pi]^2 x^7+13212288 \[Pi] x^8-2926592 I x^9-2309120 \[Pi] x^9-14336 I \[Pi]^2 x^9-972288 \[Pi] x^10+119808 I x^11-4608 \[Pi] x^11+21888 \[Pi] x^12+55296 I \[Pi]^2 x^4 dw[0][x]-152064 I \[Pi]^2 x^6 dw[0][x]+2709582 I \[Pi]^2 x^8 dw[0][x]-2018418 I \[Pi]^2 x^10 dw[0][x]-595446 I \[Pi]^2 x^12 dw[0][x]+1050 I \[Pi]^2 x^14 dw[0][x]-27648 I \[Pi]^2 x^5 w[0][x]+1177200 I \[Pi]^2 x^7 w[0][x]-688053 I \[Pi]^2 x^9 w[0][x]-462558 I \[Pi]^2 x^11 w[0][x]+1059 I \[Pi]^2 x^13 w[0][x]))+G[0,x] ((1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Mu]]^2)/(9 (-1+x)^4 (1+x)^4)+(1024 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]]^2)/(9 (-1+x)^4 (1+x)^4)-1/(27 (-1+x)^4 x^8 (1+x)^4) 2 G^5 m^5 \[Pi] (-25344 I+38880 \[Pi]-25920 I x+133848 I x^2-187920 \[Pi] x^2+116640 I x^3-287424 I x^4+362880 \[Pi] x^4-205344 I x^5+312360 I x^6-349920 \[Pi] x^6+174672 I x^7+729 \[Pi] x^7-218620 I x^8+166752 \[Pi] x^8-68814 I x^9+3159 \[Pi] x^9+87688 I x^10-33264 \[Pi] x^10+5064 I x^11-81 \[Pi] x^11+36 I x^12-114 I x^13+81 \[Pi] x^13) G[1,x]+G[0,\[Omega]] (1/(27 (-1+x)^4 x^6 (1+x)^4) 16 G^5 m^5 \[Pi] (-4320 I+18720 I x^2-31224 I x^4+243 \[Pi] x^5+25070 I x^6+1053 \[Pi] x^7-9500 I x^8-27 \[Pi] x^9-18 I x^10+27 \[Pi] x^11)-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])+G[0,\[Mu]] (-(1/(27 (-1+x)^4 x^6 (1+x)^4))16 G^5 m^5 \[Pi] (-4320 I+18720 I x^2-31224 I x^4+243 \[Pi] x^5+25070 I x^6+1053 \[Pi] x^7-9500 I x^8-27 \[Pi] x^9-18 I x^10+27 \[Pi] x^11)-(2048 I G^5 m^5 \[Pi] (2+x^2) G[0,\[Omega]])/(9 (-1+x)^4 (1+x)^4)+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,x])-1/(9 (-1+x)^4 x^8 (1+x)^4) 2 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,-1,x]+1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[-1,1,x]+(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,-1,x])/(3 (-1+x)^4 x^8 (1+x)^4)+(64 I G^5 m^5 \[Pi] (150-725 x^2+1400 x^4-1350 x^6+820 x^8+14 x^10) G[0,1,x])/(3 (-1+x)^4 x^8 (1+x)^4)-1/(9 (-1+x)^4 x^8 (1+x)^4) 10 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,-1,x]+(2 I G^5 m^5 \[Pi] (1440-6960 x^2+13440 x^4-12960 x^6+27 x^7+6176 x^8+117 x^9-1232 x^10-3 x^11+3 x^13) G[1,1,x])/(9 (-1+x)^4 x^8 (1+x)^4)+1/(20736 (-1+x)^4 x^7 (1+x)^4) G^5 m^5 \[Pi] (-119439360 \[Pi]+111919104 I x+537477120 \[Pi] x^2-497442816 I x^3-946225152 \[Pi] x^4+863993856 I x^5+804888576 \[Pi] x^6-720699392 I x^7-13320192 I \[Pi]^2 x^7-317094912 \[Pi] x^8+376573952 I x^9-10641408 I \[Pi]^2 x^9+23334912 \[Pi] x^10-1253376 I x^11-525312 \[Pi] x^12-497664 I \[Pi]^2 x^4 dw[0][x]+1368576 I \[Pi]^2 x^6 dw[0][x]-24386238 I \[Pi]^2 x^8 dw[0][x]+18165762 I \[Pi]^2 x^10 dw[0][x]+5359014 I \[Pi]^2 x^12 dw[0][x]-9450 I \[Pi]^2 x^14 dw[0][x]+248832 I \[Pi]^2 x^5 w[0][x]-10594800 I \[Pi]^2 x^7 w[0][x]+6192477 I \[Pi]^2 x^9 w[0][x]+4163022 I \[Pi]^2 x^11 w[0][x]-9531 I \[Pi]^2 x^13 w[0][x])))+G[-1,x] ((8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,x]^3)/(27 (-1+x)^4 x^8 (1+x)^4)+G[0,2]^2 (-((97 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13))/(36 (-1+x)^4 x^8 (1+x)^4))+(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,x])/(9 (-1+x)^4 x^8 (1+x)^4))-(8 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]]^2)/(9 (-1+x)^4 x^8 (1+x)^4)+1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (-101376-10080 I \[Pi]+103680 x+535392 x^2+48720 I \[Pi] x^2-466560 x^3-1149696 x^4-94080 I \[Pi] x^4+821376 x^5+1249440 x^6+90720 I \[Pi] x^6-698688 x^7+189 I \[Pi] x^7-874480 x^8-43232 I \[Pi] x^8+275256 x^9+819 I \[Pi] x^9+350752 x^10+8624 I \[Pi] x^10-20256 x^11-21 I \[Pi] x^11+144 x^12+456 x^13+21 I \[Pi] x^13) G[0,\[Omega]]-(8 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]]^2)/(9 (-1+x)^4 x^8 (1+x)^4)+G[0,x]^2 (-(1/(27 (-1+x)^4 x^8 (1+x)^4))2 G^5 m^5 \[Pi] (-12672 I-8640 \[Pi]+12960 I x+66924 I x^2+41760 \[Pi] x^2-58320 I x^3-143712 I x^4-80640 \[Pi] x^4+102672 I x^5+156180 I x^6+77760 \[Pi] x^6-87336 I x^7+162 \[Pi] x^7-109310 I x^8-37056 \[Pi] x^8+34407 I x^9+702 \[Pi] x^9+43844 I x^10+7392 \[Pi] x^10-2532 I x^11-18 \[Pi] x^11+18 I x^12+57 I x^13+18 \[Pi] x^13)-(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]])/(9 (-1+x)^4 x^8 (1+x)^4)+(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])/(9 (-1+x)^4 x^8 (1+x)^4))+G[0,\[Mu]] (1/(54 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (101376+10080 I \[Pi]-103680 x-535392 x^2-48720 I \[Pi] x^2+466560 x^3+1149696 x^4+94080 I \[Pi] x^4-821376 x^5-1249440 x^6-90720 I \[Pi] x^6+698688 x^7-189 I \[Pi] x^7+874480 x^8+43232 I \[Pi] x^8-275256 x^9-819 I \[Pi] x^9-350752 x^10-8624 I \[Pi] x^10+20256 x^11+21 I \[Pi] x^11-144 x^12-456 x^13-21 I \[Pi] x^13)+(16 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])/(9 (-1+x)^4 x^8 (1+x)^4))+(G^5 m^5 \[Pi] (-1658880 I \[Pi]^2 x^4+2903040 I \[Pi]^2 x^6-78384420 I \[Pi]^2 x^8-17831880 I \[Pi]^2 x^10+31500 I \[Pi]^2 x^12+5443670016 \[Pi] w[0][x]+113541120 I \[Pi]^2 w[0][x]-284774400 \[Pi]^3 w[0][x]-3158507520 \[Pi] x w[0][x]-116121600 I \[Pi]^2 x w[0][x]-25141800960 \[Pi] x^2 w[0][x]-599639040 I \[Pi]^2 x^2 w[0][x]+1207203840 \[Pi]^3 x^2 w[0][x]+14515200000 \[Pi] x^3 w[0][x]+522547200 I \[Pi]^2 x^3 w[0][x]+46294871040 \[Pi] x^4 w[0][x]+1285447680 I \[Pi]^2 x^4 w[0][x]-1981071360 \[Pi]^3 x^4 w[0][x]-26296049664 \[Pi] x^5 w[0][x]-919941120 I \[Pi]^2 x^5 w[0][x]-42374092800 \[Pi] x^6 w[0][x]-1394949120 I \[Pi]^2 x^6 w[0][x]+1547735040 \[Pi]^3 x^6 w[0][x]+23119971840 \[Pi] x^7 w[0][x]+782530560 I \[Pi]^2 x^7 w[0][x]-155520 \[Pi]^3 x^7 w[0][x]+20485294880 \[Pi] x^8 w[0][x]+937392640 I \[Pi]^2 x^8 w[0][x]-591114240 \[Pi]^3 x^8 w[0][x]-12029519520 \[Pi] x^9 w[0][x]-308286720 I \[Pi]^2 x^9 w[0][x]-673920 \[Pi]^3 x^9 w[0][x]-7203958592 \[Pi] x^10 w[0][x]-353029120 I \[Pi]^2 x^10 w[0][x]+41195520 \[Pi]^3 x^10 w[0][x]+675648240 \[Pi] x^11 w[0][x]+22686720 I \[Pi]^2 x^11 w[0][x]+17280 \[Pi]^3 x^11 w[0][x]-19484640 \[Pi] x^12 w[0][x]-161280 I \[Pi]^2 x^12 w[0][x]-7704960 \[Pi] x^13 w[0][x]-510720 I \[Pi]^2 x^13 w[0][x]-17280 \[Pi]^3 x^13 w[0][x]+3888 \[Pi] x^15 w[0][x]+1011916800 I Zeta[3] w[0][x]-3875696640 I x^2 Zeta[3] w[0][x]+5383618560 I x^4 Zeta[3] w[0][x]-3015843840 I x^6 Zeta[3] w[0][x]+13996800 I x^7 Zeta[3] w[0][x]+558489600 I x^8 Zeta[3] w[0][x]+60652800 I x^9 Zeta[3] w[0][x]+348917760 I x^10 Zeta[3] w[0][x]-1555200 I x^11 Zeta[3] w[0][x]+1555200 I x^13 Zeta[3] w[0][x]+829440 \[Pi]^3 x^5 dw[0][x] w[0][x]-2280960 \[Pi]^3 x^7 dw[0][x] w[0][x]+40643730 \[Pi]^3 x^9 dw[0][x] w[0][x]-30276270 \[Pi]^3 x^11 dw[0][x] w[0][x]-8931690 \[Pi]^3 x^13 dw[0][x] w[0][x]+15750 \[Pi]^3 x^15 dw[0][x] w[0][x]-414720 \[Pi]^3 x^6 w[0][x]^2+17658000 \[Pi]^3 x^8 w[0][x]^2-10320795 \[Pi]^3 x^10 w[0][x]^2-6938370 \[Pi]^3 x^12 w[0][x]^2+15885 \[Pi]^3 x^14 w[0][x]^2))/(829440 (-1+x)^4 x^8 (1+x)^4 w[0][x])+G[0,2] ((8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,x]^2)/(9 (-1+x)^4 x^8 (1+x)^4)+(26 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]])/(9 (-1+x)^4 x^8 (1+x)^4)-(26 G^5 m^5 \[Pi]^2 (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])/(9 (-1+x)^4 x^8 (1+x)^4)+G[0,x] (-(1/(27 (-1+x)^4 x^8 (1+x)^4))2 G^5 m^5 \[Pi] (-25344 I-38880 \[Pi]+25920 I x+133848 I x^2+187920 \[Pi] x^2-116640 I x^3-287424 I x^4-362880 \[Pi] x^4+205344 I x^5+312360 I x^6+349920 \[Pi] x^6-174672 I x^7+729 \[Pi] x^7-218620 I x^8-166752 \[Pi] x^8+68814 I x^9+3159 \[Pi] x^9+87688 I x^10+33264 \[Pi] x^10-5064 I x^11-81 \[Pi] x^11+36 I x^12+114 I x^13+81 \[Pi] x^13)-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]]+1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])+1/(13824 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi]^2 (-42172416-2580480 I \[Pi]+43130880 x+222723072 x^2+12472320 I \[Pi] x^2-194088960 x^3-477831168 x^4-24084480 I \[Pi] x^4+341692416 x^5+518882304 x^6+23224320 I \[Pi] x^6-290654208 x^7+48384 I \[Pi] x^7-355378688 x^8-11067392 I \[Pi] x^8+114506496 x^9+209664 I \[Pi] x^9+137950208 x^10+2207744 I \[Pi] x^10-8426496 x^11-5376 I \[Pi] x^11+59904 x^12+189696 x^13+5376 I \[Pi] x^13+55296 I \[Pi] x^5 dw[0][x]-152064 I \[Pi] x^7 dw[0][x]+2709582 I \[Pi] x^9 dw[0][x]-2018418 I \[Pi] x^11 dw[0][x]-595446 I \[Pi] x^13 dw[0][x]+1050 I \[Pi] x^15 dw[0][x]-27648 I \[Pi] x^6 w[0][x]+1177200 I \[Pi] x^8 w[0][x]-688053 I \[Pi] x^10 w[0][x]-462558 I \[Pi] x^12 w[0][x]+1059 I \[Pi] x^14 w[0][x]))+G[0,x] ((8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Mu]]^2)/(9 (-1+x)^4 x^8 (1+x)^4)-1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I-8640 \[Pi]+12960 I x+66924 I x^2+41760 \[Pi] x^2-58320 I x^3-143712 I x^4-80640 \[Pi] x^4+102672 I x^5+156180 I x^6+77760 \[Pi] x^6-87336 I x^7+162 \[Pi] x^7-109310 I x^8-37056 \[Pi] x^8+34407 I x^9+702 \[Pi] x^9+43844 I x^10+7392 \[Pi] x^10-2532 I x^11-18 \[Pi] x^11+18 I x^12+57 I x^13+18 \[Pi] x^13) G[0,\[Omega]]+(8 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]]^2)/(9 (-1+x)^4 x^8 (1+x)^4)+G[0,\[Mu]] (1/(27 (-1+x)^4 x^8 (1+x)^4) 4 G^5 m^5 \[Pi] (-12672 I-8640 \[Pi]+12960 I x+66924 I x^2+41760 \[Pi] x^2-58320 I x^3-143712 I x^4-80640 \[Pi] x^4+102672 I x^5+156180 I x^6+77760 \[Pi] x^6-87336 I x^7+162 \[Pi] x^7-109310 I x^8-37056 \[Pi] x^8+34407 I x^9+702 \[Pi] x^9+43844 I x^10+7392 \[Pi] x^10-2532 I x^11-18 \[Pi] x^11+18 I x^12+57 I x^13+18 \[Pi] x^13)-1/(9 (-1+x)^4 x^8 (1+x)^4) 16 I G^5 m^5 \[Pi] (-1440+6960 x^2-13440 x^4+12960 x^6+27 x^7-6176 x^8+117 x^9+1232 x^10-3 x^11+3 x^13) G[0,\[Omega]])+1/(414720 (-1+x)^4 x^8 (1+x)^4) G^5 m^5 \[Pi] (-2721835008 I-389283840 \[Pi]+282009600 I \[Pi]^2+1579253760 I x+398131200 \[Pi] x+12570900480 I x^2+2055905280 \[Pi] x^2-1193840640 I \[Pi]^2 x^2-7257600000 I x^3-1791590400 \[Pi] x^3-23147435520 I x^4-4414832640 \[Pi] x^4+1955266560 I \[Pi]^2 x^4+13148024832 I x^5+3154083840 \[Pi] x^5+21187046400 I x^6+4797849600 \[Pi] x^6-1522851840 I \[Pi]^2 x^6-11559985920 I x^7-2682961920 \[Pi] x^7+207360 I \[Pi]^2 x^7-10242647440 I x^8-3358003200 \[Pi] x^8+579256320 I \[Pi]^2 x^8+6014759760 I x^9+1056983040 \[Pi] x^9+898560 I \[Pi]^2 x^9+3601979296 I x^10+1346887680 \[Pi] x^10-38830080 I \[Pi]^2 x^10-337824120 I x^11-77783040 \[Pi] x^11-23040 I \[Pi]^2 x^11+9742320 I x^12+552960 \[Pi] x^12+3852480 I x^13+1751040 \[Pi] x^13+23040 I \[Pi]^2 x^13-1944 I x^15-829440 I \[Pi]^2 x^5 dw[0][x]+2280960 I \[Pi]^2 x^7 dw[0][x]-40643730 I \[Pi]^2 x^9 dw[0][x]+30276270 I \[Pi]^2 x^11 dw[0][x]+8931690 I \[Pi]^2 x^13 dw[0][x]-15750 I \[Pi]^2 x^15 dw[0][x]+414720 I \[Pi]^2 x^6 w[0][x]-17658000 I \[Pi]^2 x^8 w[0][x]+10320795 I \[Pi]^2 x^10 w[0][x]+6938370 I \[Pi]^2 x^12 w[0][x]-15885 I \[Pi]^2 x^14 w[0][x]))));


(* Full amplitude *)
amplitudeiMfull = amplitudeiM[-4]/eps^4+amplitudeiM[-3]/eps^3+amplitudeiM[-2]/eps^2+amplitudeiM[-1]/eps+amplitudeiM[0]+O[eps];


==> anc/iM_tidal_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton Scattering at the fifth post-Minkowskian Order
=====================================================================
 Authors: Giacomo Brunello, Mario Meo, Sid Smith
=====================================================================

 This ancillary file provides the leading quadrupolar tidal
 contribution to the amplitude associated with the transfer matrix T
 at fifth post-Minkowskian order, as given in Eq. (III.1).

 The result is written in terms of the physical polarisation vectors
 ep1 and ep2, where ep2 denotes the complex conjugate of the outgoing
 polarisation vector. Scalar products are denoted by sp[a,b].

 We use the tensor basis

   T[1] = (v.F1.F2c.v)^2,
   T[2] = (F1.F2c) (v.F1.F2c.v),

 where F2c is the complex conjugate of F2 and Fi are defined in the
 paper. In terms of polarisation vectors these tensors are given
 explicitly below.

 The electric and magnetic tidal contractions are

   tidalE = T[1],
   tidalB = T[1] + T[2]/2.

 The symbols cE2 and cB2 denote the dimensionful electric and magnetic
 quadrupolar Wilson coefficients in Eq. (II.20). We define the
 dimensionless rescaled coefficients by

   cE2 = (G m)^4 ctildeE2,
   cB2 = (G m)^4 ctildeB2.

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


(* Explicit tensors in terms of polarisation vectors *)
T[1] = \[Omega]^4 sp[ep1,ep2]^2;

T[2] = -4 x^2 \[Omega]^4 sp[ep1,ep2]^2 +
  2 \[Omega]^2 sp[ep1,ep2] sp[ep1,k2] sp[ep2,k1];


(* Electric and magnetic tidal structures *)
tidalE = T[1];
tidalB = T[1] + T[2]/2;


(* Tidal amplitude from Eq. (III.2) *)
amplitudeiMtidal = -16 I Pi G m (cE2 tidalE + cB2 tidalB);


==> anc/iterated_boundary_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton scattering at the fifth post-Minkowskian order
=====================================================================

 Authors:
   Giacomo Brunello, Mario Meo, Sid Smith

=====================================================================

 This ancillary file provides the boundary conditions for the
 canonical integrals after subtraction of the iterated contributions.

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


boundsub = {
	1/(1280 eps^4 \[Pi]^4)+(2-80 Log[2]-5 Log[4]+16 Log[8]+10 Log[16])/(320 eps^3 \[Pi]^4)+(40-11 \[Pi]^2-1344 Log[2]+32 Log[2]^2+320 Log[16])/(1280 eps^2 \[Pi]^4)+(120-66 \[Pi]^2-240 Log[2]+66 \[Pi]^2 Log[2]+192 Log[2]^2-64 Log[2]^3-7 Zeta[3])/(960 eps \[Pi]^4)+1/(1920 \[Pi]^4) (840-660 \[Pi]^2+13 \[Pi]^4-1920 Log[2]+3360 \[Pi]^2 Log[2]+1920 Log[2]^2-528 \[Pi]^2 Log[2]^2-1024 Log[2]^3+256 Log[2]^4-576 \[Pi]^2 Log[16]-112 Zeta[3]+112 Log[2] Zeta[3]),
	-(97/(30720 eps^4 \[Pi]^4))+(-11640+3197 \[Pi]^2+387168 Log[2]-9312 Log[2]^2-92136 Log[16])/(92160 eps^2 \[Pi]^4)+(-194+7686 Log[2]+480 Log[4]-1536 Log[8]-961 Log[16])/(7680 eps^3 \[Pi]^4)+1/(46080 eps \[Pi]^4) (-23280+12788 \[Pi]^2+46272 Log[2]-12672 \[Pi]^2 Log[2]-37248 Log[2]^2+12416 Log[2]^3+72 Log[16]-29 \[Pi]^2 Log[16]+1418 Zeta[3])+1/(115200 \[Pi]^4) (-203700+159850 \[Pi]^2-3156 \[Pi]^4+463200 Log[2]-809300 \[Pi]^2 Log[2]-465600 Log[2]^2+127880 \[Pi]^2 Log[2]^2+248320 Log[2]^3-62080 Log[2]^4+600 Log[16]+138385 \[Pi]^2 Log[16]+120 I \[Pi]^3 Log[16]-60 I \[Pi]^3 Log[256]+28360 Zeta[3]-28360 Log[2] Zeta[3]),
	73/(10240 eps^4 \[Pi]^4)+(73-2885 Log[2]-180 Log[4]+576 Log[8]+361 Log[16])/(1280 eps^3 \[Pi]^4)+(8760-2405 \[Pi]^2-290304 Log[2]+7008 Log[2]^2+69072 Log[16])/(30720 eps^2 \[Pi]^4)+1/(15360 eps \[Pi]^4) (17520-9620 \[Pi]^2-34464 Log[2]+9504 \[Pi]^2 Log[2]+28032 Log[2]^2-9344 Log[2]^3-144 Log[16]+29 \[Pi]^2 Log[16]-1082 Zeta[3])+1/(38400 \[Pi]^4) (153300-120250 \[Pi]^2+2421 \[Pi]^4-345600 Log[2]+607700 \[Pi]^2 Log[2]+350400 Log[2]^2-96200 \[Pi]^2 Log[2]^2-186880 Log[2]^3+46720 Log[2]^4-1200 Log[16]-103825 \[Pi]^2 Log[16]-160 I \[Pi]^3 Log[16]+80 I \[Pi]^3 Log[256]-21640 Zeta[3]+21640 Log[2] Zeta[3]),
	-(547/(69120 eps^4 \[Pi]^4))+(-10940+3004 \[Pi]^2+362784 Log[2]-8752 Log[2]^2-2 Log[4]-86319 Log[16])/(34560 eps^2 \[Pi]^4)+(-4376+173178 Log[2]+10801 Log[4]-34560 Log[8]-21681 Log[16])/(69120 eps^3 \[Pi]^4)+1/(414720 eps \[Pi]^4) (-525120+288384 \[Pi]^2+1027056 Log[2]-285120 \[Pi]^2 Log[2]-840192 Log[2]^2+280064 Log[2]^3-72 Log[4]-66 \[Pi]^2 Log[4]+5832 Log[16]-783 \[Pi]^2 Log[16]+32348 Zeta[3])+1/(2073600 \[Pi]^4) (-9189600+7209600 \[Pi]^2-147101 \[Pi]^4+20616960 Log[2]-36455400 \[Pi]^2 Log[2]-21004800 Log[2]^2+5767680 \[Pi]^2 Log[2]^2+11202560 Log[2]^3-2800640 Log[2]^4-480 Log[4]+1320 \[Pi]^2 Log[4]+960 \[Pi]^2 Log[8]+97200 Log[16]+6228630 \[Pi]^2 Log[16]+10800 I \[Pi]^3 Log[16]-5400 I \[Pi]^3 Log[256]+1293920 Zeta[3]-1293920 Log[2] Zeta[3]),
	21487/(5529600 eps^4 \[Pi]^4)+(42974-1734480 Log[2]-108247 Log[4]+345600 Log[8]+217800 Log[16])/(1382400 eps^3 \[Pi]^4)+(859480-236693 \[Pi]^2-28973472 Log[2]+687584 Log[2]^2+3952 Log[4]+6897600 Log[16])/(5529600 eps^2 \[Pi]^4)+1/(4147200 eps \[Pi]^4) (2578440-1420158 \[Pi]^2-4916760 Log[2]+1425600 \[Pi]^2 Log[2]+4125504 Log[2]^2-1375168 Log[2]^3+9540 Log[4]+7719 \[Pi]^2 Log[4]-64800 Log[16]-5220 \[Pi]^2 Log[16]-151789 Zeta[3])+1/(41472000 \[Pi]^4) (90245400-71007900 \[Pi]^2+1550603 \[Pi]^4-197898240 Log[2]+363278160 \[Pi]^2 Log[2]+206275200 Log[2]^2-56806320 \[Pi]^2 Log[2]^2-110013440 Log[2]^3+27503360 Log[2]^4+131520 Log[4]-308760 \[Pi]^2 Log[4]-211200 \[Pi]^2 Log[8]-2160000 Log[16]-62103600 \[Pi]^2 Log[16]-86400 I \[Pi]^3 Log[16]+43200 I \[Pi]^3 Log[256]-12143120 Zeta[3]+12143120 Log[2] Zeta[3]),
	13909/(5529600 eps^4 \[Pi]^4)+(27818-1031400 Log[2]-64129 Log[4]+207360 Log[8]+127440 Log[16])/(1382400 eps^3 \[Pi]^4)+(556360-151511 \[Pi]^2-17526624 Log[2]+445088 Log[2]^2-10736 Log[4]+4164480 Log[16])/(5529600 eps^2 \[Pi]^4)+1/(4147200 eps \[Pi]^4) (1669080-909066 \[Pi]^2-3597000 Log[2]+855360 \[Pi]^2 Log[2]+2670528 Log[2]^2-890176 Log[2]^3-26100 Log[4]-20127 \[Pi]^2 Log[4]+77760 Log[16]+23490 \[Pi]^2 Log[16]-112783 Zeta[3])+1/(41472000 \[Pi]^4) (58417800-45453300 \[Pi]^2+676961 \[Pi]^4-143172480 Log[2]+220680720 \[Pi]^2 Log[2]+133526400 Log[2]^2-36362640 \[Pi]^2 Log[2]^2-71214080 Log[2]^3+17803520 Log[2]^4-360960 Log[4]+805080 \[Pi]^2 Log[4]+537600 \[Pi]^2 Log[8]+2592000 Log[16]-37794600 \[Pi]^2 Log[16]-86400 I \[Pi]^3 Log[16]+43200 I \[Pi]^3 Log[256]-9022640 Zeta[3]+9022640 Log[2] Zeta[3]),
	-(1/(829440 eps^4 \[Pi]^4))+(-360+51 \[Pi]^2+1104 Log[2]-288 Log[2]^2-44 Log[4096])/(7464960 eps^2 \[Pi]^4)+(-12+Log[4096])/(1244160 eps^3 \[Pi]^4)+1/(3732480 eps \[Pi]^4) (-720+204 \[Pi]^2+1968 Log[2]-1152 Log[2]^2+384 Log[2]^3-44 Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(55987200 \[Pi]^4) (-37800+15300 \[Pi]^2+1107 \[Pi]^4+96480 Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3-11520 Log[2]^4-840 Log[4096]+1870 \[Pi]^2 Log[4096]+117360 Zeta[3]-117360 Log[2] Zeta[3]),
	-(73357/(6635520 eps^4 \[Pi]^4))+1/(24883200 eps^3 \[Pi]^4) (-2200710+87052320 Log[2]+5423607 Log[4]-17418240 Log[8]-10860480 Log[16]-182 Log[4096])+1/(298598400 eps^2 \[Pi]^4) (-132042600+36368067 \[Pi]^2+4392037632 Log[2]-105634080 Log[2]^2+940464 Log[4]-1045716480 Log[16]+17960 Log[4096])+1/(74649600 eps \[Pi]^4) (-132042600+72736134 \[Pi]^2+266167032 Log[2]-71826426 \[Pi]^2 Log[2]-211268160 Log[2]^2+70422720 Log[2]^3+769500 Log[4]+466182 \[Pi]^2 Log[4]-933120 Log[16]-469800 \[Pi]^2 Log[16]+9304 Log[4096]+3094 \[Pi]^2 Log[4096]+7490769 Zeta[3])+1/(2239488000 \[Pi]^4) (-13864473000+10910420100 \[Pi]^2-208768617 \[Pi]^4+31993577280 Log[2]-54972246480 \[Pi]^2 Log[2]-31690224000 Log[2]^2+8728336080 \[Pi]^2 Log[2]^2+16901452800 Log[2]^3-4225363200 Log[2]^4+32063040 Log[4]-55941840 \[Pi]^2 Log[4]-33177600 \[Pi]^2 Log[8]-93312000 Log[16]+9434037600 \[Pi]^2 Log[16]+9331200 I \[Pi]^3 Log[16]-4665600 I \[Pi]^3 Log[256]+480720 Log[4096]-763300 \[Pi]^2 Log[4096]+1797784560 Zeta[3]-1797784560 Log[2] Zeta[3]),x^(-8 eps) (-(1/(1161216 eps^4 \[Pi]^4))+(-360+33 \[Pi]^2+1248 Log[2]-288 Log[2]^2-112 Log[64])/(10450944 eps^2 \[Pi]^4)+(-6+Log[64])/(870912 eps^3 \[Pi]^4)+(-360+66 \[Pi]^2+936 Log[2]-576 Log[2]^2+192 Log[2]^3-36 Log[64]-11 \[Pi]^2 Log[64]+678 Zeta[3])/(2612736 eps \[Pi]^4)+1/(39191040 \[Pi]^4) (-18900+4950 \[Pi]^2+621 \[Pi]^4+36000 Log[2]-17160 \[Pi]^2 Log[2]-43200 Log[2]^2+3960 \[Pi]^2 Log[2]^2+23040 Log[2]^3-5760 Log[2]^4+1200 Log[64]+1540 \[Pi]^2 Log[64]+81360 Zeta[3]-81360 Log[2] Zeta[3])),
	-(1/(1327104 eps^4 \[Pi]^4))+(-360+51 \[Pi]^2+1104 Log[2]-288 Log[2]^2-44 Log[4096])/(11943936 eps^2 \[Pi]^4)+(-12+Log[4096])/(1990656 eps^3 \[Pi]^4)+1/(5971968 eps \[Pi]^4) (-720+204 \[Pi]^2+1968 Log[2]-1152 Log[2]^2+384 Log[2]^3-44 Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(89579520 \[Pi]^4) (-37800+15300 \[Pi]^2+1107 \[Pi]^4+96480 Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3-11520 Log[2]^4-840 Log[4096]+1870 \[Pi]^2 Log[4096]+117360 Zeta[3]-117360 Log[2] Zeta[3]),
	1/(6635520 eps^4 \[Pi]^4)+(2-Log[4])/(1658880 eps^3 \[Pi]^4)+(120-25 \[Pi]^2-384 Log[2]+96 Log[2]^2+96 Log[4])/(19906560 eps^2 \[Pi]^4)+(120-50 \[Pi]^2-408 Log[2]+50 \[Pi]^2 Log[2]+192 Log[2]^2-64 Log[2]^3+84 Log[4]-151 Zeta[3])/(4976640 eps \[Pi]^4)+1/(149299200 \[Pi]^4) (12600-7500 \[Pi]^2-83 \[Pi]^4-28800 Log[2]+12000 \[Pi]^2 Log[2]+28800 Log[2]^2-6000 \[Pi]^2 Log[2]^2-15360 Log[2]^3+3840 Log[2]^4-36240 Zeta[3]+36240 Log[2] Zeta[3]),
	-(1/(3317760 eps^4 \[Pi]^4))+(-120+25 \[Pi]^2+384 Log[2]-96 Log[2]^2-96 Log[4])/(9953280 eps^2 \[Pi]^4)+(-2+Log[4])/(829440 eps^3 \[Pi]^4)+(-120+50 \[Pi]^2+408 Log[2]-50 \[Pi]^2 Log[2]-192 Log[2]^2+64 Log[2]^3-84 Log[4]+151 Zeta[3])/(2488320 eps \[Pi]^4)+1/(74649600 \[Pi]^4) (-12600+7500 \[Pi]^2+83 \[Pi]^4+28800 Log[2]-12000 \[Pi]^2 Log[2]-28800 Log[2]^2+6000 \[Pi]^2 Log[2]^2+15360 Log[2]^3-3840 Log[2]^4+36240 Zeta[3]-36240 Log[2] Zeta[3])+x^(-8 eps) (-(1/(3317760 eps^4 \[Pi]^4))+(-360+33 \[Pi]^2+1248 Log[2]-288 Log[2]^2-112 Log[64])/(29859840 eps^2 \[Pi]^4)+(-6+Log[64])/(2488320 eps^3 \[Pi]^4)+(-360+66 \[Pi]^2+936 Log[2]-576 Log[2]^2+192 Log[2]^3-36 Log[64]-11 \[Pi]^2 Log[64]+678 Zeta[3])/(7464960 eps \[Pi]^4)+1/(111974400 \[Pi]^4) (-18900+4950 \[Pi]^2+621 \[Pi]^4+36000 Log[2]-17160 \[Pi]^2 Log[2]-43200 Log[2]^2+3960 \[Pi]^2 Log[2]^2+23040 Log[2]^3-5760 Log[2]^4+1200 Log[64]+1540 \[Pi]^2 Log[64]+81360 Zeta[3]-81360 Log[2] Zeta[3])),
	-(1/(2457600 eps^4 \[Pi]^4))+(-360+51 \[Pi]^2+1104 Log[2]-288 Log[2]^2-44 Log[4096])/(22118400 eps^2 \[Pi]^4)+(-12+Log[4096])/(3686400 eps^3 \[Pi]^4)+1/(11059200 eps \[Pi]^4) (-720+204 \[Pi]^2+1968 Log[2]-1152 Log[2]^2+384 Log[2]^3-44 Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(165888000 \[Pi]^4) (-37800+15300 \[Pi]^2+1107 \[Pi]^4+96480 Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3-11520 Log[2]^4-840 Log[4096]+1870 \[Pi]^2 Log[4096]+117360 Zeta[3]-117360 Log[2] Zeta[3])+x^(-8 eps) (-(1/(737280 eps^4 \[Pi]^4))+(-120+7 \[Pi]^2+144 Log[2]-96 Log[2]^2+48 Log[16]-12 Log[4096])/(2211840 eps^2 \[Pi]^4)+(-4+4 Log[16]-Log[4096])/(368640 eps^3 \[Pi]^4)+1/(1105920 eps \[Pi]^4) (-240+28 \[Pi]^2+576 Log[2]-384 Log[2]^2+128 Log[2]^3-96 Log[16]-7 \[Pi]^2 Log[16]+24 Log[4096]+272 Zeta[3])+1/(16588800 \[Pi]^4) (-12600+2100 \[Pi]^2+173 \[Pi]^4+43200 Log[2]-2520 \[Pi]^2 Log[2]-28800 Log[2]^2+1680 \[Pi]^2 Log[2]^2+15360 Log[2]^3-3840 Log[2]^4-14400 Log[16]-210 \[Pi]^2 Log[16]+3600 Log[4096]+32640 Zeta[3]-32640 Log[2] Zeta[3])),
	1/(1474560 eps^4 \[Pi]^4)+(16-2 Log[4]-Log[4096])/(2949120 eps^3 \[Pi]^4)+(120-27 \[Pi]^2-276 Log[2]+96 Log[2]^2-24 Log[4]+11 Log[4096])/(4423680 eps^2 \[Pi]^4)+1/(8847360 eps \[Pi]^4) (960-432 \[Pi]^2-2016 Log[2]-300 \[Pi]^2 Log[2]+1536 Log[2]^2-512 Log[2]^3-216 Log[4]+264 \[Pi]^2 Log[4]+44 Log[4096]+17 \[Pi]^2 Log[4096]-512 Zeta[3])+1/(66355200 \[Pi]^4) (25200-16200 \[Pi]^2-1047 \[Pi]^4-68400 Log[2]+70260 \[Pi]^2 Log[2]+57600 Log[2]^2-12960 \[Pi]^2 Log[2]^2-30720 Log[2]^3+7680 Log[2]^4+2880 Log[4]-7920 \[Pi]^2 Log[4]-5760 \[Pi]^2 Log[8]+420 Log[4096]-935 \[Pi]^2 Log[4096]-30720 Zeta[3]+30720 Log[2] Zeta[3])+x^(-8 eps) (1/(2949120 eps^4 \[Pi]^4)+(4-4 Log[16]+Log[4096])/(1474560 eps^3 \[Pi]^4)+(120-7 \[Pi]^2-144 Log[2]+96 Log[2]^2-48 Log[16]+12 Log[4096])/(8847360 eps^2 \[Pi]^4)+1/(4423680 eps \[Pi]^4) (240-28 \[Pi]^2-576 Log[2]+384 Log[2]^2-128 Log[2]^3+96 Log[16]+7 \[Pi]^2 Log[16]-24 Log[4096]-272 Zeta[3])+1/(66355200 \[Pi]^4) (12600-2100 \[Pi]^2-173 \[Pi]^4-43200 Log[2]+2520 \[Pi]^2 Log[2]+28800 Log[2]^2-1680 \[Pi]^2 Log[2]^2-15360 Log[2]^3+3840 Log[2]^4+14400 Log[16]+210 \[Pi]^2 Log[16]-3600 Log[4096]-32640 Zeta[3]+32640 Log[2] Zeta[3])),
	(\[Pi]^2+6 Log[4]-Log[4096])/(196608 eps^2 \[Pi]^4)+(12 \[Pi]^2+12 Log[2]-36 \[Pi]^2 Log[2]+18 Log[4]+12 \[Pi]^2 Log[4]-4 Log[4096]+63 Zeta[3])/(294912 eps \[Pi]^4)+1/(1179648 \[Pi]^4) (240 \[Pi]^2-19 \[Pi]^4+1440 Log[2]-408 \[Pi]^2 Log[2]+192 \[Pi]^2 Log[2]^2-288 Log[4]-192 \[Pi]^2 Log[4]-72 Log[4096]+34 \[Pi]^2 Log[4096]+2016 Zeta[3]-2016 Log[2] Zeta[3])+x^(-8 eps) (-(1/(196608 eps^2 \[Pi]^2))+(-4 \[Pi]^2-4 \[Pi]^2 Log[2]-21 Zeta[3])/(98304 eps \[Pi]^4)+1/(5898240 \[Pi]^4) (-1200 \[Pi]^2-397 \[Pi]^4-1920 \[Pi]^2 Log[2]-1920 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),
	(-\[Pi]^2-6 Log[4]+Log[4096])/(65536 eps^2 \[Pi]^4)+(-12 \[Pi]^2-12 Log[2]+36 \[Pi]^2 Log[2]-18 Log[4]-12 \[Pi]^2 Log[4]+4 Log[4096]-63 Zeta[3])/(98304 eps \[Pi]^4)+1/(393216 \[Pi]^4) (-240 \[Pi]^2+19 \[Pi]^4-1440 Log[2]+408 \[Pi]^2 Log[2]-192 \[Pi]^2 Log[2]^2+288 Log[4]+192 \[Pi]^2 Log[4]+72 Log[4096]-34 \[Pi]^2 Log[4096]-2016 Zeta[3]+2016 Log[2] Zeta[3])+x^(-8 eps) (-(5/(196608 eps^2 \[Pi]^2))-(5 (4 \[Pi]^2+4 \[Pi]^2 Log[2]+21 Zeta[3]))/(98304 eps \[Pi]^4)+1/(1179648 \[Pi]^4) (-1200 \[Pi]^2-397 \[Pi]^4-1920 \[Pi]^2 Log[2]-1920 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),
	-(1/(1228800 eps^4 \[Pi]^4))+(-360+51 \[Pi]^2+1104 Log[2]-288 Log[2]^2-44 Log[4096])/(11059200 eps^2 \[Pi]^4)+(-12+Log[4096])/(1843200 eps^3 \[Pi]^4)+1/(5529600 eps \[Pi]^4) (-720+204 \[Pi]^2+1968 Log[2]-1152 Log[2]^2+384 Log[2]^3-44 Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(82944000 \[Pi]^4) (-37800+15300 \[Pi]^2+1107 \[Pi]^4+96480 Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3-11520 Log[2]^4-840 Log[4096]+1870 \[Pi]^2 Log[4096]+117360 Zeta[3]-117360 Log[2] Zeta[3])+x^(-8 eps) (1/(368640 eps^4 \[Pi]^4)+(120-7 \[Pi]^2-144 Log[2]+96 Log[2]^2-12 Log[16])/(1105920 eps^2 \[Pi]^4)+(4-Log[16])/(184320 eps^3 \[Pi]^4)+1/(552960 eps \[Pi]^4) (240-28 \[Pi]^2-576 Log[2]+384 Log[2]^2-128 Log[2]^3+24 Log[16]+15 \[Pi]^2 Log[16]-4 \[Pi]^2 Log[256]-272 Zeta[3])+1/(8294400 \[Pi]^4) (12600-2100 \[Pi]^2-173 \[Pi]^4-43200 Log[2]+2520 \[Pi]^2 Log[2]+28800 Log[2]^2-1680 \[Pi]^2 Log[2]^2-15360 Log[2]^3+3840 Log[2]^4+3600 Log[16]+450 \[Pi]^2 Log[16]-120 \[Pi]^2 Log[256]-32640 Zeta[3]+32640 Log[2] Zeta[3])),
	1/(368640 eps^4 \[Pi]^4)+(32-10 Log[4]-Log[4096])/(1474560 eps^3 \[Pi]^4)+(240-36 \[Pi]^2-636 Log[2]+192 Log[2]^2+60 Log[4]+11 Log[4096])/(2211840 eps^2 \[Pi]^4)+1/(4423680 eps \[Pi]^4) (1920-576 \[Pi]^2-5088 Log[2]+3072 Log[2]^2-1024 Log[2]^3+360 Log[4]+186 \[Pi]^2 Log[4]+44 Log[4096]+17 \[Pi]^2 Log[4096]-1528 Zeta[3])+1/(33177600 \[Pi]^4) (50400-21600 \[Pi]^2-1281 \[Pi]^4-127440 Log[2]+65580 \[Pi]^2 Log[2]+115200 Log[2]^2-17280 \[Pi]^2 Log[2]^2-61440 Log[2]^3+15360 Log[2]^4+3600 Log[4]-5580 \[Pi]^2 Log[4]-2880 \[Pi]^2 Log[8]+420 Log[4096]-935 \[Pi]^2 Log[4096]-91680 Zeta[3]+91680 Log[2] Zeta[3])+x^(-8 eps) (-(1/(1474560 eps^4 \[Pi]^4))+(-4+Log[16])/(737280 eps^3 \[Pi]^4)+(-120+7 \[Pi]^2+144 Log[2]-96 Log[2]^2+12 Log[16])/(4423680 eps^2 \[Pi]^4)+1/(2211840 eps \[Pi]^4) (-240+28 \[Pi]^2+576 Log[2]-384 Log[2]^2+128 Log[2]^3-24 Log[16]-15 \[Pi]^2 Log[16]+4 \[Pi]^2 Log[256]+272 Zeta[3])+1/(33177600 \[Pi]^4) (-12600+2100 \[Pi]^2+173 \[Pi]^4+43200 Log[2]-2520 \[Pi]^2 Log[2]-28800 Log[2]^2+1680 \[Pi]^2 Log[2]^2+15360 Log[2]^3-3840 Log[2]^4-3600 Log[16]-450 \[Pi]^2 Log[16]+120 \[Pi]^2 Log[256]+32640 Zeta[3]-32640 Log[2] Zeta[3])),
	-\[Pi]^2-12 Log[2]+6 Log[4]/(98304 eps^2 \[Pi]^4)+(-16 \[Pi]^2-48 Log[2]+50 \[Pi]^2 Log[2]+24 Log[4]-17 \[Pi]^2 Log[4]-84 Zeta[3])/(196608 eps \[Pi]^4)+1/(589824 \[Pi]^4) (-240 \[Pi]^2-17 \[Pi]^4+576 Log[2]-24 \[Pi]^2 Log[2]-192 \[Pi]^2 Log[2]^2-288 Log[4]+204 \[Pi]^2 Log[4]-2016 Zeta[3]+2016 Log[2] Zeta[3])+x^(-8 eps) (1/(98304 eps^2 \[Pi]^2)+(4 \[Pi]^2+4 \[Pi]^2 Log[2]+21 Zeta[3])/(49152 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (1200 \[Pi]^2+397 \[Pi]^4+1920 \[Pi]^2 Log[2]+1920 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),
	(\[Pi]^2+12 Log[2]-6 Log[4])/(32768 eps^2 \[Pi]^4)+(16 \[Pi]^2+48 Log[2]-50 \[Pi]^2 Log[2]-24 Log[4]+17 \[Pi]^2 Log[4]+84 Zeta[3])/(65536 eps \[Pi]^4)+1/(196608 \[Pi]^4) (240 \[Pi]^2+17 \[Pi]^4-576 Log[2]+24 \[Pi]^2 Log[2]+192 \[Pi]^2 Log[2]^2+288 Log[4]-204 \[Pi]^2 Log[4]+2016 Zeta[3]-2016 Log[2] Zeta[3])+x^(-8 eps) (5/(98304 eps^2 \[Pi]^2)+(5 (4 \[Pi]^2+4 \[Pi]^2 Log[2]+21 Zeta[3]))/(49152 eps \[Pi]^4)+1/(589824 \[Pi]^4) (1200 \[Pi]^2+397 \[Pi]^4+1920 \[Pi]^2 Log[2]+1920 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),0,1/(3145728 eps^4 \[Pi]^4)+(4-8 Log[4]+3 Log[16])/(1572864 eps^3 \[Pi]^4)+(40-3 \[Pi]^2+32 Log[2]^2-224 Log[4]+96 Log[16])/(3145728 eps^2 \[Pi]^4)+1/(2359296 eps \[Pi]^4) (120-18 \[Pi]^2-384 Log[2]-174 \[Pi]^2 Log[2]+192 Log[2]^2-64 Log[2]^3-864 Log[4]+468 Log[16]+48 \[Pi]^2 Log[32]+209 Zeta[3])+1/(70778880 \[Pi]^4) (12600-2700 \[Pi]^2+1781 \[Pi]^4-92160 Log[2]-41760 \[Pi]^2 Log[2]+28800 Log[2]^2-10800 \[Pi]^2 Log[2]^2-15360 Log[2]^3+960 Log[2]^4-97920 Log[4]-28800 \[Pi]^2 Log[4]+64800 Log[16]+23040 \[Pi]^2 Log[32]-69120 PolyLog[4,1/2]+50160 Zeta[3]-50160 Log[2] Zeta[3])+x^(-8 eps) (-(1/(3145728 eps^4 \[Pi]^4))+(-120-5 \[Pi]^2+144 Log[2]-96 Log[2]^2+48 Log[16]-12 Log[4096])/(9437184 eps^2 \[Pi]^4)+(-4+4 Log[16]-Log[4096])/(1572864 eps^3 \[Pi]^4)+1/(4718592 eps \[Pi]^4) (-240-20 \[Pi]^2+576 Log[2]-48 \[Pi]^2 Log[2]-384 Log[2]^2+128 Log[2]^3-96 Log[16]-7 \[Pi]^2 Log[16]+24 Log[4096]+20 Zeta[3])+1/(35389440 \[Pi]^4) (-6300-750 \[Pi]^2-509 \[Pi]^4+21600 Log[2]-4140 \[Pi]^2 Log[2]-14400 Log[2]^2-2040 \[Pi]^2 Log[2]^2+7680 Log[2]^3-480 Log[2]^4-7200 Log[16]-105 \[Pi]^2 Log[16]+1800 Log[4096]+34560 PolyLog[4,1/2]+1200 Zeta[3]-1200 Log[2] Zeta[3])),
	-(5485/(442368 eps^4 \[Pi]^4))+1/(8847360 eps^2 \[Pi]^4) (-4388000+1204606 \[Pi]^2+145296948 Log[2]-3510400 Log[2]^2-4232 Log[4]-34566336 Log[16]-195 Log[4096])+1/(17694720 eps^3 \[Pi]^4) (-1755200+69112224 Log[2]+4320226 Log[4]-13824000 Log[8]-8631234 Log[16]-45 Log[4096])+1/(53084160 eps \[Pi]^4) (-105312000+57821088 \[Pi]^2+211909056 Log[2]-57093660 \[Pi]^2 Log[2]-168499200 Log[2]^2+56166400 Log[2]^3-176616 Log[4]-5568 \[Pi]^2 Log[4]-221616 Log[16]-190008 \[Pi]^2 Log[16]+8640 \[Pi]^2 Log[32]-3780 Log[4096]+765 \[Pi]^2 Log[4096]+6656248 Zeta[3])+1/(26542080 \[Pi]^4) (-184296000+144552720 \[Pi]^2-2758951 \[Pi]^4+423451248 Log[2]-729928260 \[Pi]^2 Log[2]-421248000 Log[2]^2+115616256 \[Pi]^2 Log[2]^2+224665600 Log[2]^3-56175040 Log[2]^4-400704 Log[4]-75264 \[Pi]^2 Log[4]+6528 \[Pi]^2 Log[8]-315360 Log[16]+124606008 \[Pi]^2 Log[16]+70848 I \[Pi]^3 Log[16]+69120 \[Pi]^2 Log[32]-35424 I \[Pi]^3 Log[256]-11700 Log[4096]+3315 \[Pi]^2 Log[4096]-207360 PolyLog[4,1/2]+26624992 Zeta[3]-26624992 Log[2] Zeta[3])+x^(-8 eps) (-(1/(98304 eps^2 \[Pi]^2))+(-4 \[Pi]^2-4 \[Pi]^2 Log[2]-21 Zeta[3])/(49152 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (-1200 \[Pi]^2-397 \[Pi]^4-1920 \[Pi]^2 Log[2]-1920 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),0,-(1/(3145728 eps^4 \[Pi]^4))+(-40+3 \[Pi]^2-32 Log[2]^2-32 Log[4]+384 Log[8]-256 Log[16])/(3145728 eps^2 \[Pi]^4)+(-1+3 Log[8]-2 Log[16])/(393216 eps^3 \[Pi]^4)+1/(2359296 eps \[Pi]^4) (-120+18 \[Pi]^2+384 Log[2]-402 \[Pi]^2 Log[2]-192 Log[2]^2+64 Log[2]^3-384 Log[4]+1872 Log[8]-1248 Log[16]+48 \[Pi]^2 Log[128]-65 Zeta[3])+1/(70778880 \[Pi]^4) (-12600+2700 \[Pi]^2-917 \[Pi]^4+92160 Log[2]-96480 \[Pi]^2 Log[2]-28800 Log[2]^2+10800 \[Pi]^2 Log[2]^2+15360 Log[2]^3-960 Log[2]^4-74880 Log[4]-40320 \[Pi]^2 Log[4]+259200 Log[8]-172800 Log[16]+23040 \[Pi]^2 Log[128]+69120 PolyLog[4,1/2]-15600 Zeta[3]+15600 Log[2] Zeta[3])+x^(-8 eps) (1/(3145728 eps^4 \[Pi]^4)+(120+5 \[Pi]^2-144 Log[2]+96 Log[2]^2+24 Log[16]-12 Log[4096])/(9437184 eps^2 \[Pi]^4)+(4+2 Log[16]-Log[4096])/(1572864 eps^3 \[Pi]^4)+1/(4718592 eps \[Pi]^4) (240+20 \[Pi]^2-576 Log[2]+48 \[Pi]^2 Log[2]+384 Log[2]^2-128 Log[2]^3-48 Log[16]+23 \[Pi]^2 Log[16]-8 \[Pi]^2 Log[256]+24 Log[4096]-20 Zeta[3])+1/(35389440 \[Pi]^4) (6300+750 \[Pi]^2+509 \[Pi]^4-21600 Log[2]+4140 \[Pi]^2 Log[2]+14400 Log[2]^2+2040 \[Pi]^2 Log[2]^2-7680 Log[2]^3+480 Log[2]^4-3600 Log[16]+345 \[Pi]^2 Log[16]-120 \[Pi]^2 Log[256]+1800 Log[4096]-34560 PolyLog[4,1/2]-1200 Zeta[3]+1200 Log[2] Zeta[3])),
	-(1/(98304 eps^4 \[Pi]^4))+(-160+594 Log[4]+120 Log[8]-224 Log[16]-41 Log[4096])/(1966080 eps^3 \[Pi]^4)+1/(2949120 eps^2 \[Pi]^4) (-1200+108 \[Pi]^2+1788 Log[2]-960 Log[2]^2-3624 Log[4]+2880 Log[8]-1488 Log[16]+391 Log[4096])+1/(5898240 eps \[Pi]^4) (-9600+1728 \[Pi]^2+26304 Log[2]-12420 \[Pi]^2 Log[2]-15360 Log[2]^2+5120 Log[2]^3-29064 Log[4]-11028 \[Pi]^2 Log[4]+37440 Log[8]-19776 Log[16]+4176 \[Pi]^2 Log[16]+960 \[Pi]^2 Log[128]+1484 Log[4096]+697 \[Pi]^2 Log[4096]-11464 Zeta[3])+1/(8847360 \[Pi]^4) (-50400+12960 \[Pi]^2-323 \[Pi]^4+157968 Log[2]-239772 \[Pi]^2 Log[2]-115200 Log[2]^2+19008 \[Pi]^2 Log[2]^2+61440 Log[2]^3-12480 Log[2]^4-124128 Log[4]+25848 \[Pi]^2 Log[4]+259200 Log[8]+41472 \[Pi]^2 Log[8]-146880 Log[16]-12528 \[Pi]^2 Log[16]-5184 I \[Pi]^3 Log[16]+23040 \[Pi]^2 Log[128]+2592 I \[Pi]^3 Log[256]+1284 Log[4096]-6647 \[Pi]^2 Log[4096]+69120 PolyLog[4,1/2]-137568 Zeta[3]+137568 Log[2] Zeta[3])+x^(-8 eps) (1/(98304 eps^2 \[Pi]^2)+(4 \[Pi]^2+4 \[Pi]^2 Log[2]+21 Zeta[3])/(49152 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (1200 \[Pi]^2+397 \[Pi]^4+1920 \[Pi]^2 Log[2]+1920 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),0,1/(2949120 eps^4 \[Pi]^4)+(80+8 \[Pi]^2+24312 Log[2]+64 Log[2]^2+860 Log[4]-1620 Log[8]-5085 Log[16]-80 Log[4096])/(5898240 eps^2 \[Pi]^4)+(16+5040 Log[2]+205 Log[4]-1242 Log[8]-480 Log[16]+15 Log[4096])/(5898240 eps^3 \[Pi]^4)+1/(17694720 eps \[Pi]^4) (960+192 \[Pi]^2+17880 Log[2]-13032 \[Pi]^2 Log[2]+1536 Log[2]^2-512 Log[2]^3+13140 Log[4]+10110 \[Pi]^2 Log[4]-32400 Log[8]+14040 Log[16]+360 \[Pi]^2 Log[16]-720 \[Pi]^2 Log[128]-420 Log[4096]-255 \[Pi]^2 Log[4096]+1036 Zeta[3])+1/(88473600 \[Pi]^4) (16800+4800 \[Pi]^2+3601 \[Pi]^4+168000 Log[2]-790800 \[Pi]^2 Log[2]+38400 Log[2]^2-17760 \[Pi]^2 Log[2]^2-20480 Log[2]^3-2080 Log[2]^4+285600 Log[4]+417000 \[Pi]^2 Log[4]-756000 Log[8]-38400 \[Pi]^2 Log[8]+369000 Log[16]+125280 \[Pi]^2 Log[16]-7200 I \[Pi]^3 Log[16]-7200 \[Pi]^2 Log[32]-64800 \[Pi]^2 Log[128]+3600 I \[Pi]^3 Log[256]+1200 Log[4096]+6800 \[Pi]^2 Log[4096]-172800 PolyLog[4,1/2]+41440 Zeta[3]-41440 Log[2] Zeta[3])+x^(-8 eps) (1/(3932160 eps^4 \[Pi]^4)+(120-31 \[Pi]^2+264 Log[2]+96 Log[2]^2-56 Log[64]-10 Log[4096])/(11796480 eps^2 \[Pi]^4)+(24+6 Log[64]-5 Log[4096])/(11796480 eps^3 \[Pi]^4)+1/(35389440 eps \[Pi]^4) (1440-744 \[Pi]^2-3024 Log[2]-720 \[Pi]^2 Log[2]+2304 Log[2]^2-768 Log[2]^3+265 \[Pi]^2 Log[16]-216 Log[64]-66 \[Pi]^2 Log[64]-80 \[Pi]^2 Log[256]+120 Log[4096]-3792 Zeta[3])+1/(88473600 \[Pi]^4) (12600-9300 \[Pi]^2-2789 \[Pi]^4-72000 Log[2]-25260 \[Pi]^2 Log[2]+28800 Log[2]^2-14640 \[Pi]^2 Log[2]^2-15360 Log[2]^3+11040 Log[2]^4+1325 \[Pi]^2 Log[16]+1200 Log[64]+1540 \[Pi]^2 Log[64]-400 \[Pi]^2 Log[256]+3000 Log[4096]+172800 PolyLog[4,1/2]-75840 Zeta[3]+75840 Log[2] Zeta[3])),
	-(1/(11796480 eps^4 \[Pi]^4))+(-8+11520 Log[2]+1960 Log[4]-2124 Log[8]-2085 Log[16]-60 Log[4096])/(11796480 eps^3 \[Pi]^4)+(-40-29 \[Pi]^2+46464 Log[2]-32 Log[2]^2-2800 Log[4]+2520 Log[8]-13050 Log[16]+320 Log[4096])/(11796480 eps^2 \[Pi]^4)+1/(8847360 eps \[Pi]^4) (-120-174 \[Pi]^2+240 Log[2]-17856 \[Pi]^2 Log[2]-192 Log[2]^2+64 Log[2]^3-5040 Log[4]-555 \[Pi]^2 Log[4]+11880 Log[8]-7650 Log[16]+3660 \[Pi]^2 Log[16]-360 \[Pi]^2 Log[32]+360 \[Pi]^2 Log[128]+420 Log[4096]+255 \[Pi]^2 Log[4096]-2177 Zeta[3])+1/(88473600 \[Pi]^4) (-4200-8700 \[Pi]^2-7719 \[Pi]^4+48000 Log[2]-1616400 \[Pi]^2 Log[2]-9600 Log[2]^2+36240 \[Pi]^2 Log[2]^2+5120 Log[2]^3+13120 Log[2]^4-4800 Log[4]+511800 \[Pi]^2 Log[4]+540000 Log[8]+153600 \[Pi]^2 Log[8]-405000 Log[16]+55680 \[Pi]^2 Log[16]-28800 I \[Pi]^3 Log[16]-64800 \[Pi]^2 Log[32]+50400 \[Pi]^2 Log[128]+14400 I \[Pi]^3 Log[256]-2400 Log[4096]-13600 \[Pi]^2 Log[4096]+345600 PolyLog[4,1/2]-174160 Zeta[3]+174160 Log[2] Zeta[3])+x^(-8 eps) (-(1/(1966080 eps^4 \[Pi]^4))+(-120+31 \[Pi]^2-264 Log[2]-96 Log[2]^2+120 Log[16]+56 Log[64]-30 Log[4096])/(5898240 eps^2 \[Pi]^4)+(-8+20 Log[16]-2 Log[64]-5 Log[4096])/(1966080 eps^3 \[Pi]^4)+1/(5898240 eps \[Pi]^4) (-480+248 \[Pi]^2+1008 Log[2]+240 \[Pi]^2 Log[2]-768 Log[2]^2+256 Log[2]^3-480 Log[16]-35 \[Pi]^2 Log[16]+72 Log[64]+22 \[Pi]^2 Log[64]+120 Log[4096]+1264 Zeta[3])+1/(44236800 \[Pi]^4) (-12600+9300 \[Pi]^2+2789 \[Pi]^4+72000 Log[2]+25260 \[Pi]^2 Log[2]-28800 Log[2]^2+14640 \[Pi]^2 Log[2]^2+15360 Log[2]^3-11040 Log[2]^4-36000 Log[16]-525 \[Pi]^2 Log[16]-1200 Log[64]-1540 \[Pi]^2 Log[64]+9000 Log[4096]-172800 PolyLog[4,1/2]+75840 Zeta[3]-75840 Log[2] Zeta[3])),
	7/(23592960 eps^4 \[Pi]^4)+(280+3 \[Pi]^2-97248 Log[2]+224 Log[2]^2+5200 Log[4]+22560 Log[16]-320 Log[4096])/(23592960 eps^2 \[Pi]^4)+(14-5400 Log[2]-685 Log[4]+1152 Log[8]+780 Log[16]+15 Log[4096])/(5898240 eps^3 \[Pi]^4)+1/(17694720 eps \[Pi]^4) (840+18 \[Pi]^2-13560 Log[2]+9162 \[Pi]^2 Log[2]+1344 Log[2]^2-448 Log[2]^3+12780 Log[4]+5640 \[Pi]^2 Log[4]-2160 Log[16]-4350 \[Pi]^2 Log[16]-420 Log[4096]-255 \[Pi]^2 Log[4096]-709 Zeta[3])+1/(35389440 \[Pi]^4) (5880+180 \[Pi]^2+103 \[Pi]^4-32640 Log[2]+245760 \[Pi]^2 Log[2]+13440 Log[2]^2+144 \[Pi]^2 Log[2]^2-7168 Log[2]^3+1792 Log[2]^4+35520 Log[4]-45120 \[Pi]^2 Log[4]-30720 \[Pi]^2 Log[8]-14400 Log[16]-24072 \[Pi]^2 Log[16]+8640 I \[Pi]^3 Log[16]-4320 I \[Pi]^3 Log[256]+480 Log[4096]+2720 \[Pi]^2 Log[4096]-11344 Zeta[3]+11344 Log[2] Zeta[3])+x^(-8 eps) (-(7/(11796480 eps^4 \[Pi]^4))+(-840+37 \[Pi]^2+192 Log[2]-672 Log[2]^2+480 Log[16]+112 Log[64]-120 Log[4096])/(35389440 eps^2 \[Pi]^4)+(-14+20 Log[16]-Log[64]-5 Log[4096])/(2949120 eps^3 \[Pi]^4)+1/(8847360 eps \[Pi]^4) (-840+74 \[Pi]^2+1944 Log[2]-1344 Log[2]^2+448 Log[2]^3-480 Log[16]-35 \[Pi]^2 Log[16]+36 Log[64]+11 \[Pi]^2 Log[64]+120 Log[4096]+682 Zeta[3])+1/(66355200 \[Pi]^4) (-22050+2775 \[Pi]^2+122 \[Pi]^4+90000 Log[2]+2280 \[Pi]^2 Log[2]-50400 Log[2]^2+2220 \[Pi]^2 Log[2]^2+26880 Log[2]^3-6720 Log[2]^4-36000 Log[16]-525 \[Pi]^2 Log[16]-600 Log[64]-770 \[Pi]^2 Log[64]+9000 Log[4096]+40920 Zeta[3]-40920 Log[2] Zeta[3]))
};


==> anc/retarded_boundary_5pm.m <==
(* ::Package:: *)

(*
=====================================================================
 Gravitational Compton scattering at the fifth post-Minkowskian order
=====================================================================

 Authors:
   Giacomo Brunello, Mario Meo, Sid Smith

=====================================================================

 This ancillary file provides the boundary conditions for the
 canonical integrals with retarded prescription. 

 For questions regarding the paper or this file, please contact the
 authors.

=====================================================================
*)


boundsub = {
	1/(256 eps^4 \[Pi]^4)+(40+32 I \[Pi]-7 \[Pi]^2-64 Log[2]-32 I \[Pi] Log[2]+32 Log[2]^2)/(256 eps^2 \[Pi]^4)+(2+I \[Pi]-Log[4])/(64 eps^3 \[Pi]^4)+1/(192 eps \[Pi]^4) (120+120 I \[Pi]-42 \[Pi]^2-5 I \[Pi]^3-240 Log[2]-192 I \[Pi] Log[2]+42 \[Pi]^2 Log[2]+192 Log[2]^2+96 I \[Pi] Log[2]^2-64 Log[2]^3-7 Zeta[3])+1/(384 \[Pi]^4) (5 \[Pi]^4+80 I \[Pi]^3 (-1+Log[2])-84 \[Pi]^2 (5-8 Log[2]+4 Log[2]^2)-8 I \[Pi] (-120+240 Log[2]-192 Log[2]^2+64 Log[2]^3+7 Zeta[3])+8 (105+240 Log[2]^2-128 Log[2]^3+32 Log[2]^4-14 Zeta[3]+2 Log[2] (-120+7 Zeta[3]))),
	-(161/(10240 eps^4 \[Pi]^4))+(-322-161 I \[Pi]+2 Log[2]+160 Log[4])/(2560 eps^3 \[Pi]^4)+(-19320-15456 I \[Pi]+3383 \[Pi]^2+30912 Log[2]+15360 I \[Pi] Log[2]-15456 Log[2]^2+24 I \[Pi] Log[16])/(30720 eps^2 \[Pi]^4)+1/(15360 eps \[Pi]^4) (-38640-38640 I \[Pi]+13532 \[Pi]^2+1614 I \[Pi]^3+77280 Log[2]+61920 I \[Pi] Log[2]-13440 \[Pi]^2 Log[2]-61824 Log[2]^2-30912 I \[Pi] Log[2]^2+20608 Log[2]^3-24 I \[Pi] Log[16]-23 \[Pi]^2 Log[16]+2314 Zeta[3])+1/(38400 \[Pi]^4) (-338100-386400 I \[Pi]+169150 \[Pi]^2+32280 I \[Pi]^3-2021 \[Pi]^4+772800 Log[2]+774240 I \[Pi] Log[2]-271100 \[Pi]^2 Log[2]-32000 I \[Pi]^3 Log[2]-772800 Log[2]^2-618240 I \[Pi] Log[2]^2+135320 \[Pi]^2 Log[2]^2+412160 Log[2]^3+206080 I \[Pi] Log[2]^3-103040 Log[2]^4-360 I \[Pi] Log[16]+115 \[Pi]^2 Log[16]-70 I \[Pi]^3 Log[16]+46280 Zeta[3]+23140 I \[Pi] Zeta[3]-46280 Log[2] Zeta[3]),
	363/(10240 eps^4 \[Pi]^4)+(3 (242+121 I \[Pi]-2 Log[2]-120 Log[4]))/(2560 eps^3 \[Pi]^4)-(3 (-4840-3872 I \[Pi]+849 \[Pi]^2+7744 Log[2]+3840 I \[Pi] Log[2]-3872 Log[2]^2+8 I \[Pi] Log[16]))/(10240 eps^2 \[Pi]^4)+1/(5120 eps \[Pi]^4) (29040+29040 I \[Pi]-10188 \[Pi]^2-1222 I \[Pi]^3-58080 Log[2]-46560 I \[Pi] Log[2]+10080 \[Pi]^2 Log[2]+46464 Log[2]^2+23232 I \[Pi] Log[2]^2-15488 Log[2]^3+24 I \[Pi] Log[16]+27 \[Pi]^2 Log[16]-1754 Zeta[3])+1/(12800 \[Pi]^4) (254100+290400 I \[Pi]-127350 \[Pi]^2-24440 I \[Pi]^3+1541 \[Pi]^4-580800 Log[2]-582240 I \[Pi] Log[2]+204300 \[Pi]^2 Log[2]+24000 I \[Pi]^3 Log[2]+580800 Log[2]^2+464640 I \[Pi] Log[2]^2-101880 \[Pi]^2 Log[2]^2-309760 Log[2]^3-154880 I \[Pi] Log[2]^3+77440 Log[2]^4+360 I \[Pi] Log[16]-135 \[Pi]^2 Log[16]+110 I \[Pi]^3 Log[16]-35080 Zeta[3]-17540 I \[Pi] Zeta[3]+35080 Log[2] Zeta[3]),
	-(907/(23040 eps^4 \[Pi]^4))+(-7256-3628 I \[Pi]+54 Log[2]+3601 Log[4])/(23040 eps^3 \[Pi]^4)+1/(23040 eps^2 \[Pi]^4) (-36280-29024 I \[Pi]+6371 \[Pi]^2+58056 Log[2]+28800 I \[Pi] Log[2]-29024 Log[2]^2-4 Log[4]+4 I \[Pi] Log[4]+54 I \[Pi] Log[16])+1/(138240 eps \[Pi]^4) (-870720-870720 I \[Pi]+305808 \[Pi]^2+36808 I \[Pi]^3+1741584 Log[2]+1395936 I \[Pi] Log[2]-302400 \[Pi]^2 Log[2]-1393152 Log[2]^2-696576 I \[Pi] Log[2]^2+464384 Log[2]^3-72 Log[4]-96 I \[Pi] Log[4]-30 \[Pi]^2 Log[4]-648 I \[Pi] Log[16]-837 \[Pi]^2 Log[16]+52508 Zeta[3])+1/(691200 \[Pi]^4) (-15237600-17414400 I \[Pi]+7645200 \[Pi]^2+1472320 I \[Pi]^3-93251 \[Pi]^4+34829760 Log[2]+34909440 I \[Pi] Log[2]-12267000 \[Pi]^2 Log[2]-1440000 I \[Pi]^3 Log[2]-34828800 Log[2]^2-27863040 I \[Pi] Log[2]^2+6116160 \[Pi]^2 Log[2]^2+18575360 Log[2]^3+9287680 I \[Pi] Log[2]^3-4643840 Log[2]^4-480 Log[4]-1440 I \[Pi] Log[4]+600 \[Pi]^2 Log[4]+40 I \[Pi]^3 Log[4]-19440 I \[Pi] Log[16]+8370 \[Pi]^2 Log[16]-8100 I \[Pi]^3 Log[16]+2100320 Zeta[3]+1050160 I \[Pi] Zeta[3]-2100320 Log[2] Zeta[3]),
	35869/(1843200 eps^4 \[Pi]^4)+(71738+35869 I \[Pi]+720 Log[2]-36229 Log[4])/(460800 eps^3 \[Pi]^4)+1/(1843200 eps^2 \[Pi]^4) (1434760+1147808 I \[Pi]-253295 \[Pi]^2-2302944 Log[2]-1152000 I \[Pi] Log[2]+1147808 Log[2]^2+3664 Log[4]-3664 I \[Pi] Log[4]+2880 I \[Pi] Log[16])+1/(1382400 eps \[Pi]^4) (4304280+4304280 I \[Pi]-1519770 \[Pi]^2-185981 I \[Pi]^3-8625480 Log[2]-6891552 I \[Pi] Log[2]+1512000 \[Pi]^2 Log[2]+6886848 Log[2]^2+3443424 I \[Pi] Log[2]^2-2295616 Log[2]^3+8460 Log[4]+10992 I \[Pi] Log[4]+3525 \[Pi]^2 Log[4]-4320 I \[Pi] Log[16]+180 \[Pi]^2 Log[16]-251383 Zeta[3])+1/(13824000 \[Pi]^4) (150649800+172171200 I \[Pi]-75988500 \[Pi]^2-14878480 I \[Pi]^3+962381 \[Pi]^4-344570880 Log[2]-343982400 I \[Pi] Log[2]+121878000 \[Pi]^2 Log[2]+14400000 I \[Pi]^3 Log[2]+344342400 Log[2]^2+275473920 I \[Pi] Log[2]^2-60790800 \[Pi]^2 Log[2]^2-183649280 Log[2]^3-91824640 I \[Pi] Log[2]^3+45912320 Log[2]^4+114240 Log[4]+338400 I \[Pi] Log[4]-141000 \[Pi]^2 Log[4]-5560 I \[Pi]^3 Log[4]-259200 I \[Pi] Log[16]-3600 \[Pi]^2 Log[16]+122400 I \[Pi]^3 Log[16]-20110640 Zeta[3]-10055320 I \[Pi] Zeta[3]+20110640 Log[2] Zeta[3]),
	7541/(614400 eps^4 \[Pi]^4)+(15082+7541 I \[Pi]-1080 Log[2]-7001 Log[4])/(153600 eps^3 \[Pi]^4)+1/(1843200 eps^2 \[Pi]^4) (904920+723936 I \[Pi]-155525 \[Pi]^2-1428768 Log[2]-691200 I \[Pi] Log[2]+723936 Log[2]^2-9552 Log[4]+9552 I \[Pi] Log[4]-12960 I \[Pi] Log[16])+1/(460800 eps \[Pi]^4) (904920+904920 I \[Pi]-311050 \[Pi]^2-34869 I \[Pi]^3-1795080 Log[2]-1454688 I \[Pi] Log[2]+302400 \[Pi]^2 Log[2]+1447872 Log[2]^2+723936 I \[Pi] Log[2]^2-482624 Log[2]^3-7380 Log[4]-9552 I \[Pi] Log[4]-3055 \[Pi]^2 Log[4]+6480 I \[Pi] Log[16]+3690 \[Pi]^2 Log[16]-59327 Zeta[3])+1/(13824000 \[Pi]^4) (95016600+108590400 I \[Pi]-46657500 \[Pi]^2-8368560 I \[Pi]^3+480167 \[Pi]^4-216581760 Log[2]-220075200 I \[Pi] Log[2]+74804400 \[Pi]^2 Log[2]+8640000 I \[Pi]^3 Log[2]+217180800 Log[2]^2+173744640 I \[Pi] Log[2]^2-37326000 \[Pi]^2 Log[2]^2-115829760 Log[2]^3-57914880 I \[Pi] Log[2]^3+28957440 Log[2]^4-299520 Log[4]-885600 I \[Pi] Log[4]+366600 \[Pi]^2 Log[4]+15480 I \[Pi]^3 Log[4]+1166400 I \[Pi] Log[16]-221400 \[Pi]^2 Log[16]-75600 I \[Pi]^3 Log[16]-14238480 Zeta[3]-7119240 I \[Pi] Zeta[3]+14238480 Log[2] Zeta[3]),
	-(1/(829440 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(207360 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+17 \[Pi]^2+192 Log[2]-96 Log[2]^2+8 I \[Pi] Log[4096])/(2488320 eps^2 \[Pi]^4)+1/(3732480 eps \[Pi]^4) (-720-720 I \[Pi]+204 \[Pi]^2+6 I \[Pi]^3+1440 Log[2]+2208 I \[Pi] Log[2]-1152 Log[2]^2-576 I \[Pi] Log[2]^2+384 Log[2]^3-88 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(55987200 \[Pi]^4) (-37800-43200 I \[Pi]+15300 \[Pi]^2+720 I \[Pi]^3+1107 \[Pi]^4+86400 Log[2]+118080 I \[Pi] Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2-69120 I \[Pi] Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3+23040 I \[Pi] Log[2]^3-11520 Log[2]^4-2640 I \[Pi] Log[4096]+1870 \[Pi]^2 Log[4096]-60 I \[Pi]^3 Log[4096]+117360 Zeta[3]+58680 I \[Pi] Zeta[3]-117360 Log[2] Zeta[3]),
	-(73289/(1327104 eps^4 \[Pi]^4))+(-3664450-1832225 I \[Pi]+64072 Log[2]+1800189 Log[4])/(8294400 eps^3 \[Pi]^4)+1/(99532800 eps^2 \[Pi]^4) (-219867000-175893600 I \[Pi]+38394913 \[Pi]^2+350422944 Log[2]+174174624 I \[Pi] Log[2]-175893600 Log[2]^2+682128 Log[4]-678240 I \[Pi] Log[4]+777600 I \[Pi] Log[16]-2912 I \[Pi] Log[4096])+1/(74649600 eps \[Pi]^4) (-659601000-659601000 I \[Pi]+230369478 \[Pi]^2+27237939 I \[Pi]^3+1316004120 Log[2]+1055742240 I \[Pi] Log[2]-228590586 \[Pi]^2 Log[2]-1055361600 Log[2]^2-527680800 I \[Pi] Log[2]^2+351787200 Log[2]^3+1598940 Log[4]+2034720 I \[Pi] Log[4]+627750 \[Pi]^2 Log[4]-1166400 I \[Pi] Log[16]-767880 \[Pi]^2 Log[16]+17960 I \[Pi] Log[4096]+3094 \[Pi]^2 Log[4096]+39103089 Zeta[3])+1/(2239488000 \[Pi]^4) (-69258105000-79152120000 I \[Pi]+34555421700 \[Pi]^2+6537105360 I \[Pi]^3-405330777 \[Pi]^4+158173758720 Log[2]+158750403840 I \[Pi] Log[2]-55313146320 \[Pi]^2 Log[2]-6529915440 I \[Pi]^3 Log[2]-158304240000 Log[2]^2-126643392000 I \[Pi] Log[2]^2+27644337360 \[Pi]^2 Log[2]^2+84428928000 Log[2]^3+42214464000 I \[Pi] Log[2]^3-21107232000 Log[2]^4+65240640 Log[4]+190123200 I \[Pi] Log[4]-75330000 \[Pi]^2 Log[4]-6058800 I \[Pi]^3 Log[4]-209952000 I \[Pi] Log[16]+46072800 \[Pi]^2 Log[16]+1166400 I \[Pi]^3 Log[16]+1116480 I \[Pi] Log[4096]-763300 \[Pi]^2 Log[4096]+21840 I \[Pi]^3 Log[4096]+9384741360 Zeta[3]+4692370680 I \[Pi] Zeta[3]-9384741360 Log[2] Zeta[3]),x^(-8 eps) (-(1/(1161216 eps^4 \[Pi]^4))+(-1+Log[2])/(145152 eps^3 \[Pi]^4)+(-120+11 \[Pi]^2+192 Log[2]-96 Log[2]^2)/(3483648 eps^2 \[Pi]^4)+(-360+66 \[Pi]^2+720 Log[2]-576 Log[2]^2+192 Log[2]^3-11 \[Pi]^2 Log[64]+678 Zeta[3])/(2612736 eps \[Pi]^4)+1/(39191040 \[Pi]^4) (-18900+4950 \[Pi]^2+621 \[Pi]^4+43200 Log[2]-17160 \[Pi]^2 Log[2]-43200 Log[2]^2+3960 \[Pi]^2 Log[2]^2+23040 Log[2]^3-5760 Log[2]^4+1540 \[Pi]^2 Log[64]+81360 Zeta[3]-81360 Log[2] Zeta[3])),
	-(1/(1327104 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(331776 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+17 \[Pi]^2+192 Log[2]-96 Log[2]^2+8 I \[Pi] Log[4096])/(3981312 eps^2 \[Pi]^4)+1/(5971968 eps \[Pi]^4) (-720-720 I \[Pi]+204 \[Pi]^2+6 I \[Pi]^3+1440 Log[2]+2208 I \[Pi] Log[2]-1152 Log[2]^2-576 I \[Pi] Log[2]^2+384 Log[2]^3-88 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(89579520 \[Pi]^4) (-37800-43200 I \[Pi]+15300 \[Pi]^2+720 I \[Pi]^3+1107 \[Pi]^4+86400 Log[2]+118080 I \[Pi] Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2-69120 I \[Pi] Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3+23040 I \[Pi] Log[2]^3-11520 Log[2]^4-2640 I \[Pi] Log[4096]+1870 \[Pi]^2 Log[4096]-60 I \[Pi]^3 Log[4096]+117360 Zeta[3]+58680 I \[Pi] Zeta[3]-117360 Log[2] Zeta[3])+x^(-8 eps) (I/(331776 eps^3 \[Pi]^3)-(I (-4+Log[32]))/(165888 eps^2 \[Pi]^3)+(I (80+3 \[Pi]^2-280 Log[2]+100 Log[2]^2+24 Log[32]))/(663552 eps \[Pi]^3)-1/(995328 \[Pi]^3) I (-480-36 \[Pi]^2+2160 Log[2]-1200 Log[2]^2+500 Log[2]^3-192 Log[32]+9 \[Pi]^2 Log[32]+910 Zeta[3])),
	1/(6635520 eps^4 \[Pi]^4)+(2+I \[Pi]-Log[4])/(1658880 eps^3 \[Pi]^4)+(120+96 I \[Pi]-25 \[Pi]^2-384 Log[2]-96 I \[Pi] Log[2]+96 Log[2]^2+96 Log[4])/(19906560 eps^2 \[Pi]^4)+1/(4976640 eps \[Pi]^4) (120+120 I \[Pi]-50 \[Pi]^2-9 I \[Pi]^3-408 Log[2]-192 I \[Pi] Log[2]+50 \[Pi]^2 Log[2]+192 Log[2]^2+96 I \[Pi] Log[2]^2-64 Log[2]^3+84 Log[4]-151 Zeta[3])+1/(149299200 \[Pi]^4) (12600+14400 I \[Pi]-7500 \[Pi]^2-2160 I \[Pi]^3-83 \[Pi]^4-28800 Log[2]-28800 I \[Pi] Log[2]+12000 \[Pi]^2 Log[2]+2160 I \[Pi]^3 Log[2]+28800 Log[2]^2+23040 I \[Pi] Log[2]^2-6000 \[Pi]^2 Log[2]^2-15360 Log[2]^3-7680 I \[Pi] Log[2]^3+3840 Log[2]^4-36240 Zeta[3]-18120 I \[Pi] Zeta[3]+36240 Log[2] Zeta[3]),
	-(1/(3317760 eps^4 \[Pi]^4))+(-120-96 I \[Pi]+25 \[Pi]^2+384 Log[2]+96 I \[Pi] Log[2]-96 Log[2]^2-96 Log[4])/(9953280 eps^2 \[Pi]^4)+(-2-I \[Pi]+Log[4])/(829440 eps^3 \[Pi]^4)+1/(2488320 eps \[Pi]^4) (-120-120 I \[Pi]+50 \[Pi]^2+9 I \[Pi]^3+408 Log[2]+192 I \[Pi] Log[2]-50 \[Pi]^2 Log[2]-192 Log[2]^2-96 I \[Pi] Log[2]^2+64 Log[2]^3-84 Log[4]+151 Zeta[3])+1/(74649600 \[Pi]^4) (-12600-14400 I \[Pi]+7500 \[Pi]^2+2160 I \[Pi]^3+83 \[Pi]^4+28800 Log[2]+28800 I \[Pi] Log[2]-12000 \[Pi]^2 Log[2]-2160 I \[Pi]^3 Log[2]-28800 Log[2]^2-23040 I \[Pi] Log[2]^2+6000 \[Pi]^2 Log[2]^2+15360 Log[2]^3+7680 I \[Pi] Log[2]^3-3840 Log[2]^4+36240 Zeta[3]+18120 I \[Pi] Zeta[3]-36240 Log[2] Zeta[3])+x^(-8 eps) (-(1/(3317760 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(829440 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+11 \[Pi]^2+192 Log[2]-96 Log[2]^2+72 I \[Pi] Log[8])/(9953280 eps^2 \[Pi]^4)-1/(2488320 \[Pi]^3) I (480-44 \[Pi]^2-216 Log[2]+3888 Log[2]^2-2916 Log[2]^3-648 Log[8]+33 \[Pi]^2 Log[8]-1402 Zeta[3])+1/(111974400 \[Pi]^4) (-18900+4950 \[Pi]^2+621 \[Pi]^4+43200 Log[2]-17160 \[Pi]^2 Log[2]-43200 Log[2]^2+3960 \[Pi]^2 Log[2]^2+23040 Log[2]^3-5760 Log[2]^4+1540 \[Pi]^2 Log[64]+81360 Zeta[3]-81360 Log[2] Zeta[3])+1/eps ((I (-240+11 \[Pi]^2+2592 Log[2]-972 Log[2]^2-576 Log[8]))/(4976640 \[Pi]^3)+(-360+66 \[Pi]^2+720 Log[2]-576 Log[2]^2+192 Log[2]^3-11 \[Pi]^2 Log[64]+678 Zeta[3])/(7464960 \[Pi]^4))),
	-(1/(2457600 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(614400 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+17 \[Pi]^2+192 Log[2]-96 Log[2]^2+8 I \[Pi] Log[4096])/(7372800 eps^2 \[Pi]^4)+1/(11059200 eps \[Pi]^4) (-720-720 I \[Pi]+204 \[Pi]^2+6 I \[Pi]^3+1440 Log[2]+2208 I \[Pi] Log[2]-1152 Log[2]^2-576 I \[Pi] Log[2]^2+384 Log[2]^3-88 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(165888000 \[Pi]^4) (-37800-43200 I \[Pi]+15300 \[Pi]^2+720 I \[Pi]^3+1107 \[Pi]^4+86400 Log[2]+118080 I \[Pi] Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2-69120 I \[Pi] Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3+23040 I \[Pi] Log[2]^3-11520 Log[2]^4-2640 I \[Pi] Log[4096]+1870 \[Pi]^2 Log[4096]-60 I \[Pi]^3 Log[4096]+117360 Zeta[3]+58680 I \[Pi] Zeta[3]-117360 Log[2] Zeta[3])+x^(-8 eps) (1/(245760 eps^4 \[Pi]^4)+(1+I \[Pi]-Log[2])/(30720 eps^3 \[Pi]^4)+(40+64 I \[Pi]-\[Pi]^2-64 Log[2]+32 Log[2]^2-16 I \[Pi] Log[32])/(245760 eps^2 \[Pi]^4)+((I (80+3 \[Pi]^2-280 Log[2]+100 Log[2]^2+24 Log[32]))/(61440 \[Pi]^3)+(240-12 \[Pi]^2-480 Log[2]+384 Log[2]^2-128 Log[2]^3+3 \[Pi]^2 Log[16]-128 Zeta[3])/(368640 \[Pi]^4))/eps-1/(92160 \[Pi]^3) I (-480-36 \[Pi]^2+2160 Log[2]-1200 Log[2]^2+500 Log[2]^3-192 Log[32]+9 \[Pi]^2 Log[32]+910 Zeta[3])+1/(5529600 \[Pi]^4) (12600-900 \[Pi]^2-37 \[Pi]^4-28800 Log[2]+1080 \[Pi]^2 Log[2]+28800 Log[2]^2-720 \[Pi]^2 Log[2]^2-15360 Log[2]^3+3840 Log[2]^4+90 \[Pi]^2 Log[16]-15360 Zeta[3]+15360 Log[2] Zeta[3])),
	1/(491520 eps^4 \[Pi]^4)+(8+4 I \[Pi]-2 Log[2]-3 Log[4])/(491520 eps^3 \[Pi]^4)+1/(1474560 eps^2 \[Pi]^4) (120+96 I \[Pi]-13 \[Pi]^2-240 Log[2]+24 I \[Pi] Log[2]+96 Log[2]^2+24 Log[4]-48 I \[Pi] Log[4]-2 I \[Pi] Log[4096])+1/(8847360 eps \[Pi]^4) (2880+2880 I \[Pi]-624 \[Pi]^2+72 I \[Pi]^3-6480 Log[2]-7968 I \[Pi] Log[2]-300 \[Pi]^2 Log[2]+4608 Log[2]^2+2304 I \[Pi] Log[2]^2-1536 Log[2]^3+360 Log[4]+1152 I \[Pi] Log[4]+360 \[Pi]^2 Log[4]+88 I \[Pi] Log[4096]+17 \[Pi]^2 Log[4096]-1392 Zeta[3])+1/(66355200 \[Pi]^4) (75600+86400 I \[Pi]-23400 \[Pi]^2+4320 I \[Pi]^3-1203 \[Pi]^4-190080 Log[2]-240480 I \[Pi] Log[2]+70260 \[Pi]^2 Log[2]-3240 I \[Pi]^3 Log[2]+172800 Log[2]^2+138240 I \[Pi] Log[2]^2-18720 \[Pi]^2 Log[2]^2-92160 Log[2]^3-46080 I \[Pi] Log[2]^3+23040 Log[2]^4+8640 Log[4]+25920 I \[Pi] Log[4]-10800 \[Pi]^2 Log[4]-720 I \[Pi]^3 Log[4]+1320 I \[Pi] Log[4096]-935 \[Pi]^2 Log[4096]+30 I \[Pi]^3 Log[4096]-83520 Zeta[3]-41760 I \[Pi] Zeta[3]+83520 Log[2] Zeta[3])+x^(-8 eps) (-(1/(983040 eps^4 \[Pi]^4))+(-1-I \[Pi]+Log[2])/(122880 eps^3 \[Pi]^4)+(-40-64 I \[Pi]+\[Pi]^2+64 Log[2]-32 Log[2]^2+16 I \[Pi] Log[32])/(983040 eps^2 \[Pi]^4)+1/(368640 \[Pi]^3) I (-480-36 \[Pi]^2+2160 Log[2]-1200 Log[2]^2+500 Log[2]^3-192 Log[32]+9 \[Pi]^2 Log[32]+910 Zeta[3])+1/(22118400 \[Pi]^4) (-12600+900 \[Pi]^2+37 \[Pi]^4+28800 Log[2]-1080 \[Pi]^2 Log[2]-28800 Log[2]^2+720 \[Pi]^2 Log[2]^2+15360 Log[2]^3-3840 Log[2]^4-90 \[Pi]^2 Log[16]+15360 Zeta[3]-15360 Log[2] Zeta[3])+(-((I (80+3 \[Pi]^2-280 Log[2]+100 Log[2]^2+24 Log[32]))/(245760 \[Pi]^3))+(-240+12 \[Pi]^2+480 Log[2]-384 Log[2]^2+128 Log[2]^3-3 \[Pi]^2 Log[16]+128 Zeta[3])/(1474560 \[Pi]^4))/eps),
	(\[Pi]^2-4 Log[2]+2 Log[4])/(65536 eps^2 \[Pi]^4)+(12 \[Pi]^2+6 I \[Pi]^3-12 Log[2]+24 I \[Pi] Log[2]-12 \[Pi]^2 Log[2]+6 Log[4]-2 I \[Pi] Log[4096]+21 Zeta[3])/(98304 eps \[Pi]^4)+1/(1179648 \[Pi]^4) (720 \[Pi]^2+576 I \[Pi]^3-39 \[Pi]^4+576 Log[2]+768 I \[Pi] Log[2]-1560 \[Pi]^2 Log[2]-576 I \[Pi]^3 Log[2]+576 \[Pi]^2 Log[2]^2-288 Log[4]-64 I \[Pi] Log[4096]+34 \[Pi]^2 Log[4096]+2016 Zeta[3]+1008 I \[Pi] Zeta[3]-2016 Log[2] Zeta[3])+x^(-8 eps) (-(1/(65536 eps^2 \[Pi]^2))+(-4 \[Pi]^2-4 \[Pi]^2 Log[2]-7 Zeta[3])/(32768 eps \[Pi]^4)+1/(5898240 \[Pi]^4) (-3600 \[Pi]^2-497 \[Pi]^4-5760 \[Pi]^2 Log[2]-3840 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),
	-((3 (\[Pi]^2-4 Log[2]+2 Log[4]))/(65536 eps^2 \[Pi]^4))+(-12 \[Pi]^2-6 I \[Pi]^3+12 Log[2]-24 I \[Pi] Log[2]+12 \[Pi]^2 Log[2]-6 Log[4]+2 I \[Pi] Log[4096]-21 Zeta[3])/(32768 eps \[Pi]^4)+1/(393216 \[Pi]^4) (-720 \[Pi]^2-576 I \[Pi]^3+39 \[Pi]^4-576 Log[2]-768 I \[Pi] Log[2]+1560 \[Pi]^2 Log[2]+576 I \[Pi]^3 Log[2]-576 \[Pi]^2 Log[2]^2+288 Log[4]+64 I \[Pi] Log[4096]-34 \[Pi]^2 Log[4096]-2016 Zeta[3]-1008 I \[Pi] Zeta[3]+2016 Log[2] Zeta[3])+x^(-8 eps) (-(5/(65536 eps^2 \[Pi]^2))-(5 (4 \[Pi]^2+4 \[Pi]^2 Log[2]+7 Zeta[3]))/(32768 eps \[Pi]^4)+1/(1179648 \[Pi]^4) (-3600 \[Pi]^2-497 \[Pi]^4-5760 \[Pi]^2 Log[2]-3840 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),
	-(1/(1228800 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(307200 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+17 \[Pi]^2+192 Log[2]-96 Log[2]^2+8 I \[Pi] Log[4096])/(3686400 eps^2 \[Pi]^4)+1/(5529600 eps \[Pi]^4) (-720-720 I \[Pi]+204 \[Pi]^2+6 I \[Pi]^3+1440 Log[2]+2208 I \[Pi] Log[2]-1152 Log[2]^2-576 I \[Pi] Log[2]^2+384 Log[2]^3-88 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+978 Zeta[3])+1/(82944000 \[Pi]^4) (-37800-43200 I \[Pi]+15300 \[Pi]^2+720 I \[Pi]^3+1107 \[Pi]^4+86400 Log[2]+118080 I \[Pi] Log[2]-46920 \[Pi]^2 Log[2]-86400 Log[2]^2-69120 I \[Pi] Log[2]^2+12240 \[Pi]^2 Log[2]^2+46080 Log[2]^3+23040 I \[Pi] Log[2]^3-11520 Log[2]^4-2640 I \[Pi] Log[4096]+1870 \[Pi]^2 Log[4096]-60 I \[Pi]^3 Log[4096]+117360 Zeta[3]+58680 I \[Pi] Zeta[3]-117360 Log[2] Zeta[3])+x^(-8 eps) (1/(122880 eps^4 \[Pi]^4)+(1+I \[Pi]-Log[2])/(15360 eps^3 \[Pi]^4)+(120+192 I \[Pi]-5 \[Pi]^2-192 Log[2]+96 Log[2]^2-48 I \[Pi] Log[32])/(368640 eps^2 \[Pi]^4)+((I (80+3 \[Pi]^2-280 Log[2]+100 Log[2]^2+24 Log[32]))/(30720 \[Pi]^3)+(240-20 \[Pi]^2-480 Log[2]+384 Log[2]^2-128 Log[2]^3+5 \[Pi]^2 Log[16]-200 Zeta[3])/(184320 \[Pi]^4))/eps-1/(46080 \[Pi]^3) I (-480-36 \[Pi]^2+2160 Log[2]-1200 Log[2]^2+500 Log[2]^3-192 Log[32]+9 \[Pi]^2 Log[32]+910 Zeta[3])+1/(184320 \[Pi]^4) (840-100 \[Pi]^2-7 \[Pi]^4-1920 Log[2]+120 \[Pi]^2 Log[2]+1920 Log[2]^2-80 \[Pi]^2 Log[2]^2-1024 Log[2]^3+256 Log[2]^4+10 \[Pi]^2 Log[16]-1600 Zeta[3]+1600 Log[2] Zeta[3])),
	1/(245760 eps^4 \[Pi]^4)+(8+4 I \[Pi]-2 Log[2]-3 Log[4])/(245760 eps^3 \[Pi]^4)+(60+48 I \[Pi]-7 \[Pi]^2-132 Log[2]+48 Log[2]^2+18 Log[4]-18 I \[Pi] Log[4]-I \[Pi] Log[4096])/(368640 eps^2 \[Pi]^4)+1/(4423680 eps \[Pi]^4) (2880+2880 I \[Pi]-672 \[Pi]^2+48 I \[Pi]^3-7056 Log[2]-7392 I \[Pi] Log[2]+4608 Log[2]^2+2304 I \[Pi] Log[2]^2-1536 Log[2]^3+648 Log[4]+864 I \[Pi] Log[4]+234 \[Pi]^2 Log[4]+88 I \[Pi] Log[4096]+17 \[Pi]^2 Log[4096]-1968 Zeta[3])+1/(33177600 \[Pi]^4) (75600+86400 I \[Pi]-25200 \[Pi]^2+2880 I \[Pi]^3-1359 \[Pi]^4-185760 Log[2]-227520 I \[Pi] Log[2]+65580 \[Pi]^2 Log[2]+172800 Log[2]^2+138240 I \[Pi] Log[2]^2-20160 \[Pi]^2 Log[2]^2-92160 Log[2]^3-46080 I \[Pi] Log[2]^3+23040 Log[2]^4+6480 Log[4]+19440 I \[Pi] Log[4]-7020 \[Pi]^2 Log[4]-1620 I \[Pi]^3 Log[4]+1320 I \[Pi] Log[4096]-935 \[Pi]^2 Log[4096]+30 I \[Pi]^3 Log[4096]-118080 Zeta[3]-59040 I \[Pi] Zeta[3]+118080 Log[2] Zeta[3])+x^(-8 eps) (-(1/(491520 eps^4 \[Pi]^4))+(-1-I \[Pi]+Log[2])/(61440 eps^3 \[Pi]^4)+(-120-192 I \[Pi]+5 \[Pi]^2+192 Log[2]-96 Log[2]^2+48 I \[Pi] Log[32])/(1474560 eps^2 \[Pi]^4)+1/(184320 \[Pi]^3) I (-480-36 \[Pi]^2+2160 Log[2]-1200 Log[2]^2+500 Log[2]^3-192 Log[32]+9 \[Pi]^2 Log[32]+910 Zeta[3])+1/(737280 \[Pi]^4) (-840+100 \[Pi]^2+7 \[Pi]^4+1920 Log[2]-120 \[Pi]^2 Log[2]-1920 Log[2]^2+80 \[Pi]^2 Log[2]^2+1024 Log[2]^3-256 Log[2]^4-10 \[Pi]^2 Log[16]+1600 Zeta[3]-1600 Log[2] Zeta[3])+(-((I (80+3 \[Pi]^2-280 Log[2]+100 Log[2]^2+24 Log[32]))/(122880 \[Pi]^3))+(-240+20 \[Pi]^2+480 Log[2]-384 Log[2]^2+128 Log[2]^3-5 \[Pi]^2 Log[16]+200 Zeta[3])/(737280 \[Pi]^4))/eps),
	(-48 Log[2]+96 I \[Pi] Log[2]+50 \[Pi]^2 Log[2]+24 Log[4]-48 I \[Pi] Log[4]-25 \[Pi]^2 Log[4]-84 Zeta[3])/(196608 eps \[Pi]^4)+1/(196608 \[Pi]^4) (-9 \[Pi]^4+192 Log[2]+480 I \[Pi] Log[2]-200 \[Pi]^2 Log[2]+72 I \[Pi]^3 Log[2]-96 Log[4]-240 I \[Pi] Log[4]+100 \[Pi]^2 Log[4]-36 I \[Pi]^3 Log[4]-672 Zeta[3]-336 I \[Pi] Zeta[3]+672 Log[2] Zeta[3])+x^(-8 eps) ((7 Zeta[3])/(16384 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (347 \[Pi]^4+960 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),
	(48 Log[2]-96 I \[Pi] Log[2]-50 \[Pi]^2 Log[2]-24 Log[4]+48 I \[Pi] Log[4]+25 \[Pi]^2 Log[4]+84 Zeta[3])/(65536 eps \[Pi]^4)+1/(65536 \[Pi]^4) (9 \[Pi]^4-192 Log[2]-480 I \[Pi] Log[2]+200 \[Pi]^2 Log[2]-72 I \[Pi]^3 Log[2]+96 Log[4]+240 I \[Pi] Log[4]-100 \[Pi]^2 Log[4]+36 I \[Pi]^3 Log[4]+672 Zeta[3]+336 I \[Pi] Zeta[3]-672 Log[2] Zeta[3])+x^(-8 eps) ((35 Zeta[3])/(16384 eps \[Pi]^4)+1/(589824 \[Pi]^4) (347 \[Pi]^4+960 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),x^(-8 eps) (I/(786432 eps^3 \[Pi]^3)-(I (-4+9 Log[2]))/(393216 eps^2 \[Pi]^3)+(I (240+13 \[Pi]^2-864 Log[2]+972 Log[2]^2))/(4718592 eps \[Pi]^3)-(I (-480-52 \[Pi]^2+2160 Log[2]+117 \[Pi]^2 Log[2]-3888 Log[2]^2+2916 Log[2]^3+250 Zeta[3]))/(2359296 \[Pi]^3)),
	-(1/(1048576 eps^4 \[Pi]^4))+(-2-I \[Pi]+2 Log[2])/(262144 eps^3 \[Pi]^4)+(-120-96 I \[Pi]+5 \[Pi]^2+384 Log[2]+96 I \[Pi] Log[2]-96 Log[2]^2-96 Log[4])/(3145728 eps^2 \[Pi]^4)+1/(786432 eps \[Pi]^4) (-120-120 I \[Pi]+10 \[Pi]^2-11 I \[Pi]^3+1008 Log[2]+384 I \[Pi] Log[2]-58 \[Pi]^2 Log[2]-192 Log[2]^2-96 I \[Pi] Log[2]^2+64 Log[2]^3-384 Log[4]-96 I \[Pi] Log[4]-17 Zeta[3])+1/(23592960 \[Pi]^4) (-12600-14400 I \[Pi]+1500 \[Pi]^2-2640 I \[Pi]^3+91 \[Pi]^4+178560 Log[2]+120960 I \[Pi] Log[2]-13920 \[Pi]^2 Log[2]-28800 Log[2]^2-23040 I \[Pi] Log[2]^2+13680 \[Pi]^2 Log[2]^2+15360 Log[2]^3+7680 I \[Pi] Log[2]^3-4800 Log[2]^4-74880 Log[4]-46080 I \[Pi] Log[4]-240 I \[Pi]^3 Log[8192]-23040 PolyLog[4,1/2]-4080 Zeta[3]-2040 I \[Pi] Zeta[3]+4080 Log[2] Zeta[3])+x^(-8 eps) (1/(1048576 eps^4 \[Pi]^4)+(2-I \[Pi]-2 Log[2])/(262144 eps^3 \[Pi]^4)+(40-32 I \[Pi]+3 \[Pi]^2-64 Log[2]+72 I \[Pi] Log[2]+32 Log[2]^2)/(1048576 eps^2 \[Pi]^4)+1/(1572864 eps \[Pi]^4) (240-240 I \[Pi]+36 \[Pi]^2-13 I \[Pi]^3-480 Log[2]+864 I \[Pi] Log[2]+48 \[Pi]^2 Log[2]+384 Log[2]^2-972 I \[Pi] Log[2]^2-128 Log[2]^3+3 \[Pi]^2 Log[16]-212 Zeta[3])+1/(3932160 \[Pi]^4) (2100-2400 I \[Pi]+450 \[Pi]^2-260 I \[Pi]^3-39 \[Pi]^4-4800 Log[2]+10800 I \[Pi] Log[2]+1140 \[Pi]^2 Log[2]+585 I \[Pi]^3 Log[2]+4800 Log[2]^2-19440 I \[Pi] Log[2]^2+200 \[Pi]^2 Log[2]^2-2560 Log[2]^3+14580 I \[Pi] Log[2]^3+800 Log[2]^4+15 \[Pi]^2 Log[16]+3840 PolyLog[4,1/2]-4240 Zeta[3]+1250 I \[Pi] Zeta[3]+4240 Log[2] Zeta[3])),
	-(9085/(147456 eps^4 \[Pi]^4))+(-1453600-726800 I \[Pi]+13194 Log[2]+720203 Log[4])/(2949120 eps^3 \[Pi]^4)+1/(1474560 eps^2 \[Pi]^4) (-3634000-2907200 I \[Pi]+634829 \[Pi]^2+5815032 Log[2]+2880180 I \[Pi] Log[2]-2907200 Log[2]^2-316 Log[4]+496 I \[Pi] Log[4]+6552 I \[Pi] Log[16]-15 I \[Pi] Log[4096])+1/(17694720 eps \[Pi]^4) (-174432000-174432000 I \[Pi]+60943584 \[Pi]^2+7214192 I \[Pi]^3+349022832 Log[2]+279821088 I \[Pi] Log[2]-60503220 \[Pi]^2 Log[2]-279091200 Log[2]^2-139545600 I \[Pi] Log[2]^2+93030400 Log[2]^3-79416 Log[4]-41088 I \[Pi] Log[4]-11040 \[Pi]^2 Log[4]-157248 I \[Pi] Log[16]-107496 \[Pi]^2 Log[16]-1560 I \[Pi] Log[4096]+255 \[Pi]^2 Log[4096]+10595368 Zeta[3])+1/(8847360 \[Pi]^4) (-305256000-348864000 I \[Pi]+152358960 \[Pi]^2+28856768 I \[Pi]^3-1787893 \[Pi]^4+698252928 Log[2]+700027680 I \[Pi] Log[2]-244296300 \[Pi]^2 Log[2]-28831320 I \[Pi]^3 Log[2]-697728000 Log[2]^2-558182400 I \[Pi] Log[2]^2+121924608 \[Pi]^2 Log[2]^2+372121600 Log[2]^3+186060800 I \[Pi] Log[2]^3-93033280 Log[2]^4-262464 Log[4]-191232 I \[Pi] Log[4]+22080 \[Pi]^2 Log[4]-6208 I \[Pi]^3 Log[4]-471744 I \[Pi] Log[16]+107496 \[Pi]^2 Log[16]-5328 I \[Pi]^3 Log[16]-2520 I \[Pi] Log[4096]+1105 \[Pi]^2 Log[4096]+30 I \[Pi]^3 Log[4096]-720 I \[Pi]^3 Log[8192]-69120 PolyLog[4,1/2]+42381472 Zeta[3]+21190736 I \[Pi] Zeta[3]-42381472 Log[2] Zeta[3])+x^(-8 eps) (1/(32768 eps^2 \[Pi]^2)+(4 \[Pi]^2+4 \[Pi]^2 Log[2]-7 Zeta[3])/(16384 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (3600 \[Pi]^2-197 \[Pi]^4+5760 \[Pi]^2 Log[2]+1920 \[Pi]^2 Log[2]^2+960 Log[2]^4+23040 PolyLog[4,1/2]-10080 Zeta[3]+10080 Log[2] Zeta[3])),x^(-8 eps) (I/(262144 eps^3 \[Pi]^3)-(I (-4+9 Log[2]))/(131072 eps^2 \[Pi]^3)-(I (-240+11 \[Pi]^2+864 Log[2]-972 Log[2]^2))/(1572864 eps \[Pi]^3)+(I (480-44 \[Pi]^2-2160 Log[2]+99 \[Pi]^2 Log[2]+3888 Log[2]^2-2916 Log[2]^3-1594 Zeta[3]))/(786432 \[Pi]^3)),
	-(3/(1048576 eps^4 \[Pi]^4))+(3 (-2-I \[Pi]+2 Log[2]))/(262144 eps^3 \[Pi]^4)+(-360-288 I \[Pi]+43 \[Pi]^2+1152 Log[2]+288 I \[Pi] Log[2]-288 Log[2]^2-288 Log[4])/(3145728 eps^2 \[Pi]^4)+1/(786432 eps \[Pi]^4) (-360-360 I \[Pi]+86 \[Pi]^2-5 I \[Pi]^3+3024 Log[2]+1152 I \[Pi] Log[2]-134 \[Pi]^2 Log[2]-576 Log[2]^2-288 I \[Pi] Log[2]^2+192 Log[2]^3-1152 Log[4]-288 I \[Pi] Log[4]-195 Zeta[3])+1/(7864320 \[Pi]^4) (-12600-14400 I \[Pi]+4300 \[Pi]^2-400 I \[Pi]^3-297 \[Pi]^4+178560 Log[2]+120960 I \[Pi] Log[2]-10720 \[Pi]^2 Log[2]-1520 I \[Pi]^3 Log[2]-28800 Log[2]^2-23040 I \[Pi] Log[2]^2+6960 \[Pi]^2 Log[2]^2+15360 Log[2]^3+7680 I \[Pi] Log[2]^3-3520 Log[2]^4-74880 Log[4]-46080 I \[Pi] Log[4]+7680 PolyLog[4,1/2]-15600 Zeta[3]-7800 I \[Pi] Zeta[3]+15600 Log[2] Zeta[3])+x^(-8 eps) (3/(1048576 eps^4 \[Pi]^4)+(3 (2-I \[Pi]-2 Log[2]))/(262144 eps^3 \[Pi]^4)+(360-288 I \[Pi]-\[Pi]^2-576 Log[2]+648 I \[Pi] Log[2]+288 Log[2]^2)/(3145728 eps^2 \[Pi]^4)+1/(1572864 eps \[Pi]^4) (720-720 I \[Pi]-4 \[Pi]^2+33 I \[Pi]^3-1440 Log[2]+2592 I \[Pi] Log[2]+48 \[Pi]^2 Log[2]+1152 Log[2]^2-2916 I \[Pi] Log[2]^2-384 Log[2]^3+13 \[Pi]^2 Log[16]-444 Zeta[3])+1/(2359296 \[Pi]^4) (3780-4320 I \[Pi]-30 \[Pi]^2+396 I \[Pi]^3+25 \[Pi]^4-8640 Log[2]+19440 I \[Pi] Log[2]+1044 \[Pi]^2 Log[2]-891 I \[Pi]^3 Log[2]+8640 Log[2]^2-34992 I \[Pi] Log[2]^2+72 \[Pi]^2 Log[2]^2-4608 Log[2]^3+26244 I \[Pi] Log[2]^3+1056 Log[2]^4+39 \[Pi]^2 Log[16]-2304 PolyLog[4,1/2]-5328 Zeta[3]+14346 I \[Pi] Zeta[3]+5328 Log[2] Zeta[3])),
	-(1/(32768 eps^4 \[Pi]^4))+(-16-8 I \[Pi]-62 Log[2]+39 Log[4])/(65536 eps^3 \[Pi]^4)+1/(491520 eps^2 \[Pi]^4) (-600-480 I \[Pi]+28 \[Pi]^2+3960 Log[2]+420 I \[Pi] Log[2]-480 Log[2]^2-1500 Log[4]+1140 I \[Pi] Log[4]-432 I \[Pi] Log[16]-41 I \[Pi] Log[4096])+1/(5898240 eps \[Pi]^4) (-28800-28800 I \[Pi]+2688 \[Pi]^2-2496 I \[Pi]^3+280080 Log[2]+111072 I \[Pi] Log[2]-12420 \[Pi]^2 Log[2]-46080 Log[2]^2-23040 I \[Pi] Log[2]^2+15360 Log[2]^3-111240 Log[4]-72000 I \[Pi] Log[4]-15444 \[Pi]^2 Log[4]+10368 I \[Pi] Log[16]+7344 \[Pi]^2 Log[16]+3128 I \[Pi] Log[4096]+697 \[Pi]^2 Log[4096]-11496 Zeta[3])+1/(8847360 \[Pi]^4) (-151200-172800 I \[Pi]+20160 \[Pi]^2-29952 I \[Pi]^3-1167 \[Pi]^4+1874880 Log[2]+1187424 I \[Pi] Log[2]-84252 \[Pi]^2 Log[2]-34200 I \[Pi]^3 Log[2]-345600 Log[2]^2-276480 I \[Pi] Log[2]^2+47808 \[Pi]^2 Log[2]^2+184320 Log[2]^3+92160 I \[Pi] Log[2]^3-43200 Log[2]^4-764640 Log[4]-660960 I \[Pi] Log[4]+92664 \[Pi]^2 Log[4]+16776 I \[Pi]^3 Log[4]+93312 I \[Pi] Log[16]-22032 \[Pi]^2 Log[16]+2592 I \[Pi]^3 Log[16]+8904 I \[Pi] Log[4096]-6647 \[Pi]^2 Log[4096]+246 I \[Pi]^3 Log[4096]+69120 PolyLog[4,1/2]-137952 Zeta[3]-68976 I \[Pi] Zeta[3]+137952 Log[2] Zeta[3])+x^(-8 eps) (1/(32768 eps^2 \[Pi]^2)+(4 \[Pi]^2+4 \[Pi]^2 Log[2]+7 Zeta[3])/(16384 eps \[Pi]^4)+1/(2949120 \[Pi]^4) (3600 \[Pi]^2+497 \[Pi]^4+5760 \[Pi]^2 Log[2]+3840 \[Pi]^2 Log[2]^2-960 Log[2]^4-23040 PolyLog[4,1/2]+10080 Zeta[3]-10080 Log[2] Zeta[3])),x^(-8 eps) (-(1/(393216 eps^4 \[Pi]^4))+(-1+Log[2])/(49152 eps^3 \[Pi]^4)+(-120+\[Pi]^2+192 Log[2]-96 Log[2]^2)/(1179648 eps^2 \[Pi]^4)+(-60+\[Pi]^2+120 Log[2]-\[Pi]^2 Log[2]-96 Log[2]^2+32 Log[2]^3+23 Zeta[3])/(147456 eps \[Pi]^4)+1/(17694720 \[Pi]^4) (-25200+600 \[Pi]^2+43 \[Pi]^4+57600 Log[2]-960 \[Pi]^2 Log[2]-57600 Log[2]^2+480 \[Pi]^2 Log[2]^2+30720 Log[2]^3-7680 Log[2]^4+22080 Zeta[3]-22080 Log[2] Zeta[3])),
	1/(393216 eps^4 \[Pi]^4)+(8+4 I \[Pi]-6 Log[2]+3 Log[4]-2 Log[16])/(393216 eps^3 \[Pi]^4)+1/(196608 eps^2 \[Pi]^4) (20+16 I \[Pi]-\[Pi]^2-180 Log[2]+48 I \[Pi] Log[2]+16 Log[2]^2+78 Log[4]-36 I \[Pi] Log[4]-12 Log[16]-4 I \[Pi] Log[16]+4 Log[1024]+2 I \[Pi] Log[4096])+1/(1179648 eps \[Pi]^4) (480+480 I \[Pi]-48 \[Pi]^2+40 I \[Pi]^3-11544 Log[2]-3264 I \[Pi] Log[2]-312 \[Pi]^2 Log[2]+768 Log[2]^2+384 I \[Pi] Log[2]^2-256 Log[2]^3+4716 Log[4]+1728 I \[Pi] Log[4]+162 \[Pi]^2 Log[4]-432 Log[16]-288 I \[Pi] Log[16]+96 \[Pi]^2 Log[16]+288 Log[1024]+96 I \[Pi] Log[1024]-64 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+608 Zeta[3])+1/(17694720 \[Pi]^4) (25200+28800 I \[Pi]-3600 \[Pi]^2+4800 I \[Pi]^3+1239 \[Pi]^4-1039680 Log[2]-650880 I \[Pi] Log[2]+17520 \[Pi]^2 Log[2]+4320 I \[Pi]^3 Log[2]+57600 Log[2]^2+46080 I \[Pi] Log[2]^2-18720 \[Pi]^2 Log[2]^2-30720 Log[2]^3-15360 I \[Pi] Log[2]^3+6240 Log[2]^4+419040 Log[4]+272160 I \[Pi] Log[4]-9720 \[Pi]^2 Log[4]-7560 I \[Pi]^3 Log[4]-28800 Log[16]-25920 I \[Pi] Log[16]+2160 \[Pi]^2 Log[16]+3840 I \[Pi]^3 Log[16]+25920 Log[1024]+17280 I \[Pi] Log[1024]-1680 I \[Pi] Log[4096]+1360 \[Pi]^2 Log[4096]-60 I \[Pi]^3 Log[4096]-34560 PolyLog[4,1/2]+72960 Zeta[3]+36480 I \[Pi] Zeta[3]-72960 Log[2] Zeta[3])+x^(-8 eps) (1/(262144 eps^4 \[Pi]^4)+(1-Log[2])/(32768 eps^3 \[Pi]^4)+(40-3 \[Pi]^2-64 Log[2]+32 Log[2]^2)/(262144 eps^2 \[Pi]^4)+1/(11796480 eps \[Pi]^4) (7200-1080 \[Pi]^2-14400 Log[2]-688 \[Pi]^2 Log[2]+11520 Log[2]^2-3840 Log[2]^3+115 \[Pi]^2 Log[16]-22 \[Pi]^2 Log[64]-5280 Zeta[3])+1/(17694720 \[Pi]^4) (37800-8100 \[Pi]^2-867 \[Pi]^4-86400 Log[2]-7548 \[Pi]^2 Log[2]+86400 Log[2]^2-7920 \[Pi]^2 Log[2]^2-46080 Log[2]^3+12960 Log[2]^4+345 \[Pi]^2 Log[16]+308 \[Pi]^2 Log[64]+34560 PolyLog[4,1/2]-63360 Zeta[3]+63360 Log[2] Zeta[3])),
	1/(786432 eps^4 \[Pi]^4)+(2+I \[Pi]-102 Log[2]+52 Log[4]-Log[16])/(196608 eps^3 \[Pi]^4)+1/(786432 eps^2 \[Pi]^4) (40+32 I \[Pi]-3 \[Pi]^2+1440 Log[2]+576 I \[Pi] Log[2]+32 Log[2]^2-736 Log[4]+592 I \[Pi] Log[4]-48 Log[16]-400 I \[Pi] Log[16]+16 Log[1024]-16 I \[Pi] Log[4096])+1/(589824 eps \[Pi]^4) (120+120 I \[Pi]-18 \[Pi]^2+7 I \[Pi]^3+3792 Log[2]+960 I \[Pi] Log[2]-912 \[Pi]^2 Log[2]+192 Log[2]^2+96 I \[Pi] Log[2]^2-64 Log[2]^3-2304 Log[4]-2064 I \[Pi] Log[4]-477 \[Pi]^2 Log[4]-216 Log[16]+432 I \[Pi] Log[16]+420 \[Pi]^2 Log[16]+144 Log[1024]+48 I \[Pi] Log[1024]+64 I \[Pi] Log[4096]+17 \[Pi]^2 Log[4096]+17 Zeta[3])+1/(3538944 \[Pi]^4) (2520+2880 I \[Pi]-540 \[Pi]^2+336 I \[Pi]^3-279 \[Pi]^4+50688 Log[2]-8640 I \[Pi] Log[2]+624 \[Pi]^2 Log[2]-9000 I \[Pi]^3 Log[2]+5760 Log[2]^2+4608 I \[Pi] Log[2]^2-1008 \[Pi]^2 Log[2]^2-3072 Log[2]^3-1536 I \[Pi] Log[2]^3+1344 Log[2]^4-42624 Log[4]-50976 I \[Pi] Log[4]+11448 \[Pi]^2 Log[4]+2760 I \[Pi]^3 Log[4]-5760 Log[16]+15552 I \[Pi] Log[16]-4032 \[Pi]^2 Log[16]+480 I \[Pi]^3 Log[16]+5184 Log[1024]+3456 I \[Pi] Log[1024]+672 I \[Pi] Log[4096]-544 \[Pi]^2 Log[4096]+24 I \[Pi]^3 Log[4096]+72 I \[Pi]^3 Log[8192]+13824 PolyLog[4,1/2]+816 Zeta[3]+408 I \[Pi] Zeta[3]-816 Log[2] Zeta[3])+x^(-8 eps) (1/(131072 eps^4 \[Pi]^4)+(1-Log[2])/(16384 eps^3 \[Pi]^4)+(40-\[Pi]^2-64 Log[2]+32 Log[2]^2)/(131072 eps^2 \[Pi]^4)+1/(5898240 eps \[Pi]^4) (7200-360 \[Pi]^2-14400 Log[2]+48 \[Pi]^2 Log[2]+11520 Log[2]^2-3840 Log[2]^3+45 \[Pi]^2 Log[16]+22 \[Pi]^2 Log[64]-3120 Zeta[3])+1/(8847360 \[Pi]^4) (37800-2700 \[Pi]^2+315 \[Pi]^4-86400 Log[2]+5628 \[Pi]^2 Log[2]+86400 Log[2]^2-720 \[Pi]^2 Log[2]^2-46080 Log[2]^3+10080 Log[2]^4+135 \[Pi]^2 Log[16]-308 \[Pi]^2 Log[64]-34560 PolyLog[4,1/2]-37440 Zeta[3]+37440 Log[2] Zeta[3])),
	1/(1572864 eps^4 \[Pi]^4)+(2+I \[Pi]+132 Log[2]-67 Log[4])/(393216 eps^3 \[Pi]^4)+1/(1572864 eps^2 \[Pi]^4) (40+32 I \[Pi]-3 \[Pi]^2-1440 Log[2]-864 I \[Pi] Log[2]+32 Log[2]^2+688 Log[4]-640 I \[Pi] Log[4]+480 I \[Pi] Log[16]+16 I \[Pi] Log[4096])+1/(1179648 eps \[Pi]^4) (120+120 I \[Pi]-18 \[Pi]^2+7 I \[Pi]^3-3480 Log[2]-384 I \[Pi] Log[2]+1302 \[Pi]^2 Log[2]+192 Log[2]^2+96 I \[Pi] Log[2]^2-64 Log[2]^3+1620 Log[4]+1920 I \[Pi] Log[4]+552 \[Pi]^2 Log[4]-720 I \[Pi] Log[16]-546 \[Pi]^2 Log[16]-64 I \[Pi] Log[4096]-17 \[Pi]^2 Log[4096]+125 Zeta[3])+1/(7077888 \[Pi]^4) (2520+2880 I \[Pi]-540 \[Pi]^2+336 I \[Pi]^3-69 \[Pi]^4-32256 Log[2]+36864 I \[Pi] Log[2]-5376 \[Pi]^2 Log[2]+10512 I \[Pi]^3 Log[2]+5760 Log[2]^2+4608 I \[Pi] Log[2]^2-432 \[Pi]^2 Log[2]^2-3072 Log[2]^3-1536 I \[Pi] Log[2]^3+768 Log[2]^4+13248 Log[4]+34560 I \[Pi] Log[4]-13248 \[Pi]^2 Log[4]-2112 I \[Pi]^3 Log[4]-25920 I \[Pi] Log[16]+6552 \[Pi]^2 Log[16]-1584 I \[Pi]^3 Log[16]-672 I \[Pi] Log[4096]+544 \[Pi]^2 Log[4096]-24 I \[Pi]^3 Log[4096]+6000 Zeta[3]+3000 I \[Pi] Zeta[3]-6000 Log[2] Zeta[3])+x^(-8 eps) (7/(786432 eps^4 \[Pi]^4)-(7 (-1+Log[2]))/(98304 eps^3 \[Pi]^4)+(840-13 \[Pi]^2-1344 Log[2]+672 Log[2]^2)/(2359296 eps^2 \[Pi]^4)+1/(8847360 eps \[Pi]^4) (12600-390 \[Pi]^2-25200 Log[2]+144 \[Pi]^2 Log[2]+20160 Log[2]^2-6720 Log[2]^3+45 \[Pi]^2 Log[16]+11 \[Pi]^2 Log[64]-5910 Zeta[3])+1/(13271040 \[Pi]^4) (66150-2925 \[Pi]^2-195 \[Pi]^4-151200 Log[2]+5064 \[Pi]^2 Log[2]+151200 Log[2]^2-2340 \[Pi]^2 Log[2]^2-80640 Log[2]^3+20160 Log[2]^4+135 \[Pi]^2 Log[16]-154 \[Pi]^2 Log[64]-70920 Zeta[3]+70920 Log[2] Zeta[3]))
};

